Spin precession effects in the phasing formula of eccentric compact binary inspirals up to the second post-Newtonian order

Compact binary systems emitting gravitational waves (GWs) can exhibit orbital eccentricity, along with generic spin orientations, leading to the precession of the orbital angular momentum, individual spins, and the orbital plane. While eccentric binaries with aligned spins are well studied, closed form post Newtonian (PN) expressions that simultaneously include eccentricity and precessing spin effects have remained unavailable. Eccentricity complicates orbital evolution because solving the coupled differential equations typically requires numerical integration, which slows down the generation of waveforms. We exploit the separation of timescales between orbital motion, spin precession, and radiation reaction, applying the precession averaging method of Morras et al. (2025) to remove explicit time dependence from the spin orbit and spin spin dynamics through the second PN order. Using this framework, we derive analytic phasing formulae from the evolution equations for orbital frequency and eccentricity, treating eccentricity as a small parameter. Closed form solutions for the eccentricity evolution and GW phase are obtained up to eighth order in the initial eccentricity. We also generalize the TaylorT2 approximant to include spin precession effects and compute the orbital phase in both time and frequency domains. To improve accuracy for moderate to high initial eccentricities, we perform a resummation of the TaylorT2 phasing. These results offer efficient, closed form phasing expressions that capture the coupled dynamics of eccentricity and precession, enabling more accurate and computationally tractable GW waveform modeling for data analysis.

==> Supplementary_file_s991-x32m.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Supplementary file to "Spin precession effects in the phasing formula of eccentric compact binary inspirals till the second post-Newtonian order"*)


(* ::Text:: *)
(*by  Soham Bhattacharyya and Omkar Sridhar*)


(* ::Text:: *)
(*This file contains the eccentricity and Taylor approximant expressions for eccentric orbits and arbitrary spin alignments, in the modified harmonic gauge.*)
(*The eccentricity evolution and the PN (y) parameter evolution for eccentric binaries with precessing spins are derived from Morras et. al. 2025 (https://journals.aps.org/prd/abstract/10.1103/PhysRevD.111.084052 ).*)


(* ::Text:: *)
(*The study uses the modified PN parameter y (definition provided below) instead of x.*)


(*
Notation:
We use geometric units with c = G = 1
\[Nu] = m1 m2 / M^2 is the symmetric mass ratio 
\[Delta] = (m1 - m2) / M is the antisymmetric mass ratio 
M = m1 + m2 is the total mass


x = (M \[CapitalOmega])^(2/3), where \[CapitalOmega] is the azimuthal orbital frequency
y = Sqrt[x/(1-e^2)], where e = e_t is the time-eccentricity


\[Chi]1 = S1 / m1^2, and \[Chi]2 = S2 / m2^2 are the dimensionless spin vectors
Lhat is the unit vector directed along the orbital angular momentum.

q1 and q2 are the spin quadrupole constants, which equal 1 for black holes
*)


(* ::Section:: *)
(*Eccentricity*)


(* ::Text:: *)
(*The expression for the solution of eccentricity evolution in the y parametrization appearing in Sec.II B, till O(e0^8)*)


(* ::Subsection::Closed:: *)
(*e^2(y)*)


e2ofy = y^4*((-5/992 - (5*\[Delta])/992 + (5*\[Nu])/496)*(Lhat . \[Chi]1)^2 - 
      (5*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/248 + 
      (-5/992 + (5*\[Delta])/992 + (5*\[Nu])/496)*(Lhat . \[Chi]2)^2 + 
      (5/992 + (5*\[Delta])/992 - (5*\[Nu])/496)*\[Chi]1 . \[Chi]1 + 
      (5*\[Nu]*\[Chi]1 . \[Chi]2)/248 + (5/992 - (5*\[Delta])/992 - 
        (5*\[Nu])/496)*\[Chi]2 . \[Chi]2 + (y0/y)^(31/3)*
       ((5/992 + (5*\[Delta])/992 - (5*\[Nu])/496)*(Lhat . \[Chi]1)^2 + 
        (5*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/248 + 
        (5/992 - (5*\[Delta])/992 - (5*\[Nu])/496)*(Lhat . \[Chi]2)^2 + 
        (-5/992 - (5*\[Delta])/992 + (5*\[Nu])/496)*\[Chi]1 . \[Chi]1 - 
        (5*\[Nu]*\[Chi]1 . \[Chi]2)/248 + (-5/992 + (5*\[Delta])/992 + 
          (5*\[Nu])/496)*\[Chi]2 . \[Chi]2)) + 
    e0^2*((y0/y)^(19/3) + y^2*((y0/y)^(25/3)*(2833/1008 - (197*\[Nu])/36) + 
        (y0/y)^(19/3)*(-2833/1008 + (197*\[Nu])/36)) + 
      y^3*((y0/y)^(19/3)*((-377*Pi)/72 + (157/108 + (157*\[Delta])/108 - 
            (55*\[Nu])/54)*Lhat . \[Chi]1 + (157/108 - (157*\[Delta])/108 - 
            (55*\[Nu])/54)*Lhat . \[Chi]2) + (y0/y)^(28/3)*
         ((377*Pi)/72 + (-157/108 - (157*\[Delta])/108 + (55*\[Nu])/54)*
           Lhat . \[Chi]1 + (-157/108 + (157*\[Delta])/108 + (55*\[Nu])/54)*
           Lhat . \[Chi]2)) + y^4*((y0/y)^(25/3)*(-8025889/1016064 + 
          (558101*\[Nu])/18144 - (38809*\[Nu]^2)/1296) + 
        (y0/y)^(50/3)*((-725/150784 - (725*\[Delta])/150784 + 
            (725*\[Nu])/75392)*(Lhat . \[Chi]1)^2 - 
          (725*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/37696 + 
          (-725/150784 + (725*\[Delta])/150784 + (725*\[Nu])/75392)*
           (Lhat . \[Chi]2)^2 + (725/150784 + (725*\[Delta])/150784 - 
            (725*\[Nu])/75392)*\[Chi]1 . \[Chi]1 + 
          (725*\[Nu]*\[Chi]1 . \[Chi]2)/37696 + 
          (725/150784 - (725*\[Delta])/150784 - (725*\[Nu])/75392)*
           \[Chi]2 . \[Chi]2) + (y0/y)^(19/3)*(12635459/1524096 - 
          (60781*\[Nu])/2592 + (10327*\[Nu]^2)/648 + 
          (-1243/23808 - (89*q1)/64 - (1243*\[Delta])/23808 - 
            (89*q1*\[Delta])/64 + (1243*\[Nu])/11904 + (89*q1*\[Nu])/32)*
           (Lhat . \[Chi]1)^2 - (9055*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/
           5952 + (-1243/23808 - (89*q2)/64 + (1243*\[Delta])/23808 + 
            (89*q2*\[Delta])/64 + (1243*\[Nu])/11904 + (89*q2*\[Nu])/32)*
           (Lhat . \[Chi]2)^2 + (-123/7936 + (89*q1)/192 - 
            (123*\[Delta])/7936 + (89*q1*\[Delta])/192 + (123*\[Nu])/3968 - 
            (89*q1*\[Nu])/96)*\[Chi]1 . \[Chi]1 - 
          (11405*\[Nu]*\[Chi]1 . \[Chi]2)/5952 + (-123/7936 + (89*q2)/192 + 
            (123*\[Delta])/7936 - (89*q2*\[Delta])/192 + (123*\[Nu])/3968 - 
            (89*q2*\[Nu])/96)*\[Chi]2 . \[Chi]2) + (y0/y)^(31/3)*
         (-1193251/3048192 - (66317*\[Nu])/9072 + (18155*\[Nu]^2)/1296 + 
          (13/228 + (89*q1)/64 + (13*\[Delta])/228 + (89*q1*\[Delta])/64 - 
            (13*\[Nu])/114 - (89*q1*\[Nu])/32)*(Lhat . \[Chi]1)^2 + 
          (1405*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/912 + 
          (13/228 + (89*q2)/64 - (13*\[Delta])/228 - (89*q2*\[Delta])/64 - 
            (13*\[Nu])/114 - (89*q2*\[Nu])/32)*(Lhat . \[Chi]2)^2 + 
          (13/1216 - (89*q1)/192 + (13*\[Delta])/1216 - (89*q1*\[Delta])/
             192 - (13*\[Nu])/608 + (89*q1*\[Nu])/96)*\[Chi]1 . \[Chi]1 + 
          (865*\[Nu]*\[Chi]1 . \[Chi]2)/456 + (13/1216 - (89*q2)/192 - 
            (13*\[Delta])/1216 + (89*q2*\[Delta])/192 - (13*\[Nu])/608 + 
            (89*q2*\[Nu])/96)*\[Chi]2 . \[Chi]2))) + 
    e0^4*((145*(y0/y)^(19/3))/304 - (145*(y0/y)^(38/3))/304 + 
      y^2*((y0/y)^(25/3)*(19108745/1991808 - (8887*\[Nu])/912) + 
        (y0/y)^(38/3)*(-22196875/3983616 + (6983*\[Nu])/3648) + 
        (y0/y)^(19/3)*(-410785/306432 + (28565*\[Nu])/10944) + 
        (y0/y)^(44/3)*(-410785/153216 + (28565*\[Nu])/5472)) + 
      y^3*((y0/y)^(47/3)*((-54665*Pi)/10944 + 
          (22765/16416 + (22765*\[Delta])/16416 - (7975*\[Nu])/8208)*
           Lhat . \[Chi]1 + (22765/16416 - (22765*\[Delta])/16416 - 
            (7975*\[Nu])/8208)*Lhat . \[Chi]2) + (y0/y)^(19/3)*
         ((-54665*Pi)/21888 + (22765/32832 + (22765*\[Delta])/32832 - 
            (7975*\[Nu])/16416)*Lhat . \[Chi]1 + 
          (22765/32832 - (22765*\[Delta])/32832 - (7975*\[Nu])/16416)*
           Lhat . \[Chi]2) + (y0/y)^(28/3)*((224683*Pi)/43776 + 
          (-2783411/656640 - (2783411*\[Delta])/656640 - (6187*\[Nu])/82080)*
           Lhat . \[Chi]1 + (-2783411/656640 + (2783411*\[Delta])/656640 - 
            (6187*\[Nu])/82080)*Lhat . \[Chi]2) + (y0/y)^(38/3)*
         ((103307*Pi)/43776 + (1417511/656640 + (1417511*\[Delta])/656640 + 
            (31453*\[Nu])/20520)*Lhat . \[Chi]1 + 
          (1417511/656640 - (1417511*\[Delta])/656640 + (31453*\[Nu])/20520)*
           Lhat . \[Chi]2)) + y^4*((y0/y)^(25/3)*(-54135074585/2007742464 + 
          (5728218703*\[Nu])/71705088 - (1750739*\[Nu]^2)/32832) + 
        (y0/y)^(44/3)*(-62883746875/2007742464 + (643039387*\[Nu])/8963136 - 
          (1375651*\[Nu]^2)/65664) + 
        (y0^23*((302325/45838336 + (302325*\[Delta])/45838336 - 
             (302325*\[Nu])/22919168)*(Lhat . \[Chi]1)^2 + 
           (302325*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/11459584 + 
           (302325/45838336 - (302325*\[Delta])/45838336 - (302325*\[Nu])/
              22919168)*(Lhat . \[Chi]2)^2 + (-302325/45838336 - 
             (302325*\[Delta])/45838336 + (302325*\[Nu])/22919168)*
            \[Chi]1 . \[Chi]1 - (302325*\[Nu]*\[Chi]1 . \[Chi]2)/11459584 + 
           (-302325/45838336 + (302325*\[Delta])/45838336 + 
             (302325*\[Nu])/22919168)*\[Chi]2 . \[Chi]2))/y^23 + 
        (y0/y)^(38/3)*(1003939968163/21081295872 - (101891731*\[Nu])/
           1100736 + (19342055*\[Nu]^2)/689472 + 
          (5758451/50663424 - (158503*q1)/68096 + (5758451*\[Delta])/
             50663424 - (158503*q1*\[Delta])/68096 - (5758451*\[Nu])/
             25331712 + (158503*q1*\[Nu])/34048)*(Lhat . \[Chi]1)^2 - 
          (44262901*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/12665856 + 
          (5758451/50663424 - (158503*q2)/68096 - (5758451*\[Delta])/
             50663424 + (158503*q2*\[Delta])/68096 - (5758451*\[Nu])/
             25331712 + (158503*q2*\[Nu])/34048)*(Lhat . \[Chi]2)^2 + 
          (-134049/16887808 + (158503*q1)/204288 - (134049*\[Delta])/
             16887808 + (158503*q1*\[Delta])/204288 + (134049*\[Nu])/
             8443904 - (158503*q1*\[Nu])/102144)*\[Chi]1 . \[Chi]1 - 
          (39710891*\[Nu]*\[Chi]1 . \[Chi]2)/12665856 + 
          (-134049/16887808 + (158503*q2)/204288 + (134049*\[Delta])/
             16887808 - (158503*q2*\[Delta])/204288 + (134049*\[Nu])/
             8443904 - (158503*q2*\[Nu])/102144)*\[Chi]2 . \[Chi]2) + 
        (y0/y)^(50/3)*(-3145218925/926650368 + (119388505*\[Nu])/5515776 - 
          (10892255*\[Nu]^2)/393984 + (-7795055/137515008 - (12905*q1)/9728 - 
            (7795055*\[Delta])/137515008 - (12905*q1*\[Delta])/9728 + 
            (7795055*\[Nu])/68757504 + (12905*q1*\[Nu])/4864)*
           (Lhat . \[Chi]1)^2 - (50839175*\[Nu]*Lhat . \[Chi]1*
            Lhat . \[Chi]2)/34378752 + (-7795055/137515008 - 
            (12905*q2)/9728 + (7795055*\[Delta])/137515008 + 
            (12905*q2*\[Delta])/9728 + (7795055*\[Nu])/68757504 + 
            (12905*q2*\[Nu])/4864)*(Lhat . \[Chi]2)^2 + 
          (-362355/45838336 + (12905*q1)/29184 - (362355*\[Delta])/45838336 + 
            (12905*q1*\[Delta])/29184 + (362355*\[Nu])/22919168 - 
            (12905*q1*\[Nu])/14592)*\[Chi]1 . \[Chi]1 - 
          (61895425*\[Nu]*\[Chi]1 . \[Chi]2)/34378752 + 
          (-362355/45838336 + (12905*q2)/29184 + (362355*\[Delta])/45838336 - 
            (12905*q2*\[Delta])/29184 + (362355*\[Nu])/22919168 - 
            (12905*q2*\[Nu])/14592)*\[Chi]2 . \[Chi]2) + 
        (y0/y)^(19/3)*(1832141555/463325184 - (463855*\[Nu])/41472 + 
          (1497415*\[Nu]^2)/196992 + (-180235/7237632 - (12905*q1)/19456 - 
            (180235*\[Delta])/7237632 - (12905*q1*\[Delta])/19456 + 
            (180235*\[Nu])/3618816 + (12905*q1*\[Nu])/9728)*
           (Lhat . \[Chi]1)^2 - (1312975*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/
           1809408 + (-180235/7237632 - (12905*q2)/19456 + (180235*\[Delta])/
             7237632 + (12905*q2*\[Delta])/19456 + (180235*\[Nu])/3618816 + 
            (12905*q2*\[Nu])/9728)*(Lhat . \[Chi]2)^2 + 
          (-17835/2412544 + (12905*q1)/58368 - (17835*\[Delta])/2412544 + 
            (12905*q1*\[Delta])/58368 + (17835*\[Nu])/1206272 - 
            (12905*q1*\[Nu])/29184)*\[Chi]1 . \[Chi]1 - 
          (1653725*\[Nu]*\[Chi]1 . \[Chi]2)/1809408 + 
          (-17835/2412544 + (12905*q2)/58368 + (17835*\[Delta])/2412544 - 
            (12905*q2*\[Delta])/58368 + (17835*\[Nu])/1206272 - 
            (12905*q2*\[Nu])/29184)*\[Chi]2 . \[Chi]2) + 
        (y0/y)^(31/3)*(851795787833/84325183488 - (11631808049*\[Nu])/
           167311872 + (182753173*\[Nu]^2)/2757888 + 
          (-600367/15525888 + (588011*q1)/136192 - (600367*\[Delta])/
             15525888 + (588011*q1*\[Delta])/136192 + (600367*\[Nu])/
             7762944 - (588011*q1*\[Nu])/68096)*(Lhat . \[Chi]1)^2 + 
          (22018487*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/3881472 + 
          (-600367/15525888 + (588011*q2)/136192 + (600367*\[Delta])/
             15525888 - (588011*q2*\[Delta])/136192 + (600367*\[Nu])/
             7762944 - (588011*q2*\[Nu])/68096)*(Lhat . \[Chi]2)^2 + 
          (154383/5175296 - (588011*q1)/408576 + (154383*\[Delta])/5175296 - 
            (588011*q1*\[Delta])/408576 - (154383*\[Nu])/2587648 + 
            (588011*q1*\[Nu])/204288)*\[Chi]1 . \[Chi]1 + 
          (22807567*\[Nu]*\[Chi]1 . \[Chi]2)/3881472 + 
          (154383/5175296 - (588011*q2)/408576 - (154383*\[Delta])/5175296 + 
            (588011*q2*\[Delta])/408576 - (154383*\[Nu])/2587648 + 
            (588011*q2*\[Nu])/204288)*\[Chi]2 . \[Chi]2))) + 
    e0^6*((20155*y0^19)/(46208*y^19) + (435*(y0/y)^(19/3))/23104 - 
      (21025*(y0/y)^(38/3))/46208 + 
      y^2*((y0^21*(57099115/15525888 - (3970535*\[Nu])/554496))/y^21 + 
        (y0^19*(5918042849/538230784 - (7745795*\[Nu])/1478656))/y^19 + 
        (y0/y)^(25/3)*(1818107173/1614692352 - (17509405*\[Nu])/13307904) + 
        (y0/y)^(19/3)*(-410785/7762944 + (28565*\[Nu])/277248) + 
        (y0/y)^(38/3)*(-3218546875/605509632 + (1012535*\[Nu])/554496) + 
        (y0/y)^(44/3)*(-6315865775/605509632 + (19605305*\[Nu])/1663488)) + 
      y^3*((y0^19*((-84076429*Pi)/64321536 + (-828539353/192964608 - 
             (828539353*\[Delta])/192964608 - (5530441*\[Nu])/3015072)*
            Lhat . \[Chi]1 + (-828539353/192964608 + (828539353*\[Delta])/
              192964608 - (5530441*\[Nu])/3015072)*Lhat . \[Chi]2))/y^19 + 
        (y0/y)^(28/3)*((-8972917*Pi)/21440512 + (-114973501/192964608 - 
            (114973501*\[Delta])/192964608 - (13266575*\[Nu])/24120576)*
           Lhat . \[Chi]1 + (-114973501/192964608 + (114973501*\[Delta])/
             192964608 - (13266575*\[Nu])/24120576)*Lhat . \[Chi]2) + 
        (y0/y)^(47/3)*((-48431885*Pi)/6653952 + (93922619/19961856 + 
            (93922619*\[Delta])/19961856 - (122119*\[Nu])/311904)*
           Lhat . \[Chi]1 + (93922619/19961856 - (93922619*\[Delta])/
             19961856 - (122119*\[Nu])/311904)*Lhat . \[Chi]2) + 
        (y0/y)^(19/3)*((-54665*Pi)/554496 + (22765/831744 + 
            (22765*\[Delta])/831744 - (7975*\[Nu])/415872)*Lhat . \[Chi]1 + 
          (22765/831744 - (22765*\[Delta])/831744 - (7975*\[Nu])/415872)*
           Lhat . \[Chi]2) + (y0^22*((7598435*Pi)/1108992 + 
           (-3164335/1663488 - (3164335*\[Delta])/1663488 + 
             (1108525*\[Nu])/831744)*Lhat . \[Chi]1 + 
           (-3164335/1663488 + (3164335*\[Delta])/1663488 + 
             (1108525*\[Nu])/831744)*Lhat . \[Chi]2))/y^22 + 
        (y0/y)^(38/3)*((14979515*Pi)/6653952 + (41107819/19961856 + 
            (41107819*\[Delta])/19961856 + (912137*\[Nu])/623808)*
           Lhat . \[Chi]1 + (41107819/19961856 - (41107819*\[Delta])/
             19961856 + (912137*\[Nu])/623808)*Lhat . \[Chi]2)) + 
      y^4*((y0/y)^(44/3)*(-966844711203125/7934598217728 + 
          (1956853712215*\[Nu])/10899173376 - (944164447*\[Nu]^2)/19961856) + 
        (y0/y)^(25/3)*(-5150697621109/1627609890816 + (429838803997*\[Nu])/
           43596693504 - (3449352785*\[Nu]^2)/479084544) + 
        (y0^21*(16765815391217/180845543424 - (17275289587*\[Nu])/76890112 + 
           (1525921615*\[Nu]^2)/17743872))/y^21 + 
        (70325/6967427072 + (70325*\[Delta])/6967427072 - 
          (70325*\[Nu])/3483713536)*(Lhat . \[Chi]1)^2 + 
        (70325*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/1741856768 + 
        (70325/6967427072 - (70325*\[Delta])/6967427072 - 
          (70325*\[Nu])/3483713536)*(Lhat . \[Chi]2)^2 + 
        (-70325/6967427072 - (70325*\[Delta])/6967427072 + 
          (70325*\[Nu])/3483713536)*\[Chi]1 . \[Chi]1 - 
        (70325*\[Nu]*\[Chi]1 . \[Chi]2)/1741856768 + 
        (-70325/6967427072 + (70325*\[Delta])/6967427072 + 
          (70325*\[Nu])/3483713536)*\[Chi]2 . \[Chi]2 + 
        (y0/y)^(88/3)*((-69626825/6967427072 - (69626825*\[Delta])/
             6967427072 + (69626825*\[Nu])/3483713536)*(Lhat . \[Chi]1)^2 - 
          (69626825*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/1741856768 + 
          (-69626825/6967427072 + (69626825*\[Delta])/6967427072 + 
            (69626825*\[Nu])/3483713536)*(Lhat . \[Chi]2)^2 + 
          (69626825/6967427072 + (69626825*\[Delta])/6967427072 - 
            (69626825*\[Nu])/3483713536)*\[Chi]1 . \[Chi]1 + 
          (69626825*\[Nu]*\[Chi]1 . \[Chi]2)/1741856768 + 
          (69626825/6967427072 - (69626825*\[Delta])/6967427072 - 
            (69626825*\[Nu])/3483713536)*\[Chi]2 . \[Chi]2) + 
        (y0/y)^(50/3)*(-225454988075705/6408713945088 + (5563871900605*\[Nu])/
           38147106816 - (8415862205*\[Nu]^2)/69866496 + 
          (11270937435/780351832064 - (49180085*q1)/10350592 + 
            (11270937435*\[Delta])/780351832064 - (49180085*q1*\[Delta])/
             10350592 - (11270937435*\[Nu])/390175916032 + 
            (49180085*q1*\[Nu])/5175296)*(Lhat . \[Chi]1)^2 - 
          (1189733800485*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/195087958016 + 
          (11270937435/780351832064 - (49180085*q2)/10350592 - 
            (11270937435*\[Delta])/780351832064 + (49180085*q2*\[Delta])/
             10350592 - (11270937435*\[Nu])/390175916032 + 
            (49180085*q2*\[Nu])/5175296)*(Lhat . \[Chi]2)^2 + 
          (-86198189585/2341055496192 + (49180085*q1)/31051776 - 
            (86198189585*\[Delta])/2341055496192 + (49180085*q1*\[Delta])/
             31051776 + (86198189585*\[Nu])/1170527748096 - 
            (49180085*q1*\[Nu])/15525888)*\[Chi]1 . \[Chi]1 - 
          (1264661052635*\[Nu]*\[Chi]1 . \[Chi]2)/195087958016 + 
          (-86198189585/2341055496192 + (49180085*q2)/31051776 + 
            (86198189585*\[Delta])/2341055496192 - (49180085*q2*\[Delta])/
             31051776 + (86198189585*\[Nu])/1170527748096 - 
            (49180085*q2*\[Nu])/15525888)*\[Chi]2 . \[Chi]2) + 
        (y0/y)^(38/3)*(145571295383635/3204356972544 - (14774300995*\[Nu])/
           167311872 + (2804597975*\[Nu]^2)/104799744 + 
          (91331235985/780351832064 - (22982935*q1)/10350592 + 
            (91331235985*\[Delta])/780351832064 - (22982935*q1*\[Delta])/
             10350592 - (91331235985*\[Nu])/390175916032 + 
            (22982935*q1*\[Nu])/5175296)*(Lhat . \[Chi]1)^2 - 
          (643649162735*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/195087958016 + 
          (91331235985/780351832064 - (22982935*q2)/10350592 - 
            (91331235985*\[Delta])/780351832064 + (22982935*q2*\[Delta])/
             10350592 - (91331235985*\[Nu])/390175916032 + 
            (22982935*q2*\[Nu])/5175296)*(Lhat . \[Chi]2)^2 + 
          (-5412546805/334436499456 + (22982935*q1)/31051776 - 
            (5412546805*\[Delta])/334436499456 + (22982935*q1*\[Delta])/
             31051776 + (5412546805*\[Nu])/167218249728 - (22982935*q1*\[Nu])/
             15525888)*\[Chi]1 . \[Chi]1 - (590205754385*\[Nu]*
            \[Chi]1 . \[Chi]2)/195087958016 + (-5412546805/334436499456 + 
            (22982935*q2)/31051776 + (5412546805*\[Delta])/334436499456 - 
            (22982935*q2*\[Delta])/31051776 + (5412546805*\[Nu])/
             167218249728 - (22982935*q2*\[Nu])/15525888)*
           \[Chi]2 . \[Chi]2) + (y0/y)^(19/3)*(1832141555/11737571328 - 
          (463855*\[Nu])/1050624 + (1497415*\[Nu]^2)/4990464 + 
          (198032735/334436499456 - (38715*q1)/1478656 + (198032735*\[Delta])/
             334436499456 - (38715*q1*\[Delta])/1478656 - (198032735*\[Nu])/
             167218249728 + (38715*q1*\[Nu])/739328)*(Lhat . \[Chi]1)^2 - 
          (1868085025*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/83609124864 + 
          (198032735/334436499456 - (38715*q2)/1478656 - (198032735*\[Delta])/
             334436499456 + (38715*q2*\[Delta])/1478656 - (198032735*\[Nu])/
             167218249728 + (38715*q2*\[Nu])/739328)*(Lhat . \[Chi]2)^2 + 
          (-624374495/334436499456 + (12905*q1)/1478656 - 
            (624374495*\[Delta])/334436499456 + (12905*q1*\[Delta])/1478656 + 
            (624374495*\[Nu])/167218249728 - (12905*q1*\[Nu])/739328)*
           \[Chi]1 . \[Chi]1 - (3543175775*\[Nu]*\[Chi]1 . \[Chi]2)/
           83609124864 + (-624374495/334436499456 + (12905*q2)/1478656 + 
            (624374495*\[Delta])/334436499456 - (12905*q2*\[Delta])/1478656 + 
            (624374495*\[Nu])/167218249728 - (12905*q2*\[Nu])/739328)*
           \[Chi]2 . \[Chi]2) + (y0/y)^(31/3)*
         (-2158344698939921/444337500192768 - (9847105905529*\[Nu])/
           305176854528 + (1596227210881*\[Nu]^2)/43596693504 + 
          (-44591752255/1170527748096 + (56820549*q1)/67278848 - 
            (44591752255*\[Delta])/1170527748096 + (56820549*q1*\[Delta])/
             67278848 + (44591752255*\[Nu])/585263874048 - 
            (56820549*q1*\[Nu])/33639424)*(Lhat . \[Chi]1)^2 + 
          (5214168020813*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/3804215181312 + 
          (-44591752255/1170527748096 + (56820549*q2)/67278848 + 
            (44591752255*\[Delta])/1170527748096 - (56820549*q2*\[Delta])/
             67278848 + (44591752255*\[Nu])/585263874048 - 
            (56820549*q2*\[Nu])/33639424)*(Lhat . \[Chi]2)^2 + 
          (-25047172235/2173837246464 - (18940183*q1)/67278848 - 
            (25047172235*\[Delta])/2173837246464 - (18940183*q1*\[Delta])/
             67278848 + (25047172235*\[Nu])/1086918623232 + 
            (18940183*q1*\[Nu])/33639424)*\[Chi]1 . \[Chi]1 + 
          (4108484624563*\[Nu]*\[Chi]1 . \[Chi]2)/3804215181312 + 
          (-25047172235/2173837246464 - (18940183*q2)/67278848 + 
            (25047172235*\[Delta])/2173837246464 + (18940183*q2*\[Delta])/
             67278848 + (25047172235*\[Nu])/1086918623232 + 
            (18940183*q2*\[Nu])/33639424)*\[Chi]2 . \[Chi]2) + 
        (y0^23*(7206803195/733598208 - (4640587975*\[Nu])/93155328 + 
           (95675785*\[Nu]^2)/1663488 + (53823169585/668872998912 + 
             (5381385*q1)/2957312 + (53823169585*\[Delta])/668872998912 + 
             (5381385*q1*\[Delta])/2957312 - (53823169585*\[Nu])/
              334436499456 - (5381385*q1*\[Nu])/1478656)*(Lhat . \[Chi]1)^2 + 
           (341013538225*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/167218249728 + 
           (53823169585/668872998912 + (5381385*q2)/2957312 - 
             (53823169585*\[Delta])/668872998912 - (5381385*q2*\[Delta])/
              2957312 - (53823169585*\[Nu])/334436499456 - (5381385*q2*\[Nu])/
              1478656)*(Lhat . \[Chi]2)^2 + (5438335055/668872998912 - 
             (1793795*q1)/2957312 + (5438335055*\[Delta])/668872998912 - 
             (1793795*q1*\[Delta])/2957312 - (5438335055*\[Nu])/
              334436499456 + (1793795*q1*\[Nu])/1478656)*\[Chi]1 . \[Chi]1 + 
           (411151712975*\[Nu]*\[Chi]1 . \[Chi]2)/167218249728 + 
           (5438335055/668872998912 - (1793795*q2)/2957312 - 
             (5438335055*\[Delta])/668872998912 + (1793795*q2*\[Delta])/
              2957312 - (5438335055*\[Nu])/334436499456 + (1793795*q2*\[Nu])/
              1478656)*\[Chi]2 . \[Chi]2))/y^23 + 
        (y0^19*(7525350688670869/444337500192768 + (107524021123*\[Nu])/
            1784659968 - (156137499517*\[Nu]^2)/4844077056 + 
           (-770038708885/4682110992384 + (1166296419*q1)/269115392 - 
             (770038708885*\[Delta])/4682110992384 + (1166296419*q1*\[Delta])/
              269115392 + (770038708885*\[Nu])/2341055496192 - 
             (1166296419*q1*\[Nu])/134557696)*(Lhat . \[Chi]1)^2 + 
           (92062604127983*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/
            15216860725248 + (-770038708885/4682110992384 + 
             (1166296419*q2)/269115392 + (770038708885*\[Delta])/
              4682110992384 - (1166296419*q2*\[Delta])/269115392 + 
             (770038708885*\[Nu])/2341055496192 - (1166296419*q2*\[Nu])/
              134557696)*(Lhat . \[Chi]2)^2 + (2938659354385/60867442900992 - 
             (388765473*q1)/269115392 + (2938659354385*\[Delta])/
              60867442900992 - (388765473*q1*\[Delta])/269115392 - 
             (2938659354385*\[Nu])/30433721450496 + (388765473*q1*\[Nu])/
              134557696)*\[Chi]1 . \[Chi]1 + (90868078975633*\[Nu]*
             \[Chi]1 . \[Chi]2)/15216860725248 + 
           (2938659354385/60867442900992 - (388765473*q2)/269115392 - 
             (2938659354385*\[Delta])/60867442900992 + 
             (388765473*q2*\[Delta])/269115392 - (2938659354385*\[Nu])/
              30433721450496 + (388765473*q2*\[Nu])/134557696)*
            \[Chi]2 . \[Chi]2))/y^19)) + 
    e0^8*((8767425*y0^19)/(14047232*y^19) - (14065*(y0/y)^(19/3))/7023616 - 
      (3553225*(y0/y)^(38/3))/28094464 - (13925365*(y0/y)^(76/3))/28094464 + 
      y^2*((y0^21*(82128097875/5113192448 - (1650432485*\[Nu])/84283392))/
         y^21 + (y0^19*(2574348639315/163622158336 - (3369420825*\[Nu])/
            449511424))/y^19 + (y0/y)^(19/3)*(39846145/7079804928 - 
          (2770805*\[Nu])/252850176) + (y0/y)^(25/3)*
         (-127391473327/1925706940416 + (3137267065*\[Nu])/68775247872) + 
        (y0/y)^(38/3)*(-41841109375/28319219712 + (171118415*\[Nu])/
           337133568) + (y0/y)^(44/3)*(-4042135356055/736299712512 + 
          (11706436525*\[Nu])/2022801408) + (y0/y)^(76/3)*
         (-240270998125087/12517095112704 + (340393464605*\[Nu])/
           34387623936) + (y0/y)^(82/3)*(-39450559045/7079804928 + 
          (2743296905*\[Nu])/252850176)) + 
      y^3*((y0^19*((-420382145*Pi)/224755712 + (-4142696765/674267136 - 
             (4142696765*\[Delta])/674267136 - (27652205*\[Nu])/10535424)*
            Lhat . \[Chi]1 + (-4142696765/674267136 + (4142696765*\[Delta])/
              674267136 - (27652205*\[Nu])/10535424)*Lhat . \[Chi]2))/y^19 + 
        (y0/y)^(85/3)*((-5249862605*Pi)/505700352 + 
          (2186282305/758550528 + (2186282305*\[Delta])/758550528 - 
            (765895075*\[Nu])/379275264)*Lhat . \[Chi]1 + 
          (2186282305/758550528 - (2186282305*\[Delta])/758550528 - 
            (765895075*\[Nu])/379275264)*Lhat . \[Chi]2) + 
        (y0/y)^(28/3)*((-15181463879*Pi)/97094467584 + 
          (381250061/97094467584 + (381250061*\[Delta])/97094467584 - 
            (503946455*\[Nu])/12136808448)*Lhat . \[Chi]1 + 
          (381250061/97094467584 - (381250061*\[Delta])/97094467584 - 
            (503946455*\[Nu])/12136808448)*Lhat . \[Chi]2) + 
        (y0/y)^(19/3)*((5302505*Pi)/505700352 + (-2208205/758550528 - 
            (2208205*\[Delta])/758550528 + (773575*\[Nu])/379275264)*
           Lhat . \[Chi]1 + (-2208205/758550528 + (2208205*\[Delta])/
             758550528 + (773575*\[Nu])/379275264)*Lhat . \[Chi]2) + 
        (y0/y)^(38/3)*((2531538035*Pi)/4045602816 + 
          (6947221411/12136808448 + (6947221411*\[Delta])/12136808448 + 
            (154151153*\[Nu])/379275264)*Lhat . \[Chi]1 + 
          (6947221411/12136808448 - (6947221411*\[Delta])/12136808448 + 
            (154151153*\[Nu])/379275264)*Lhat . \[Chi]2) + 
        (y0/y)^(47/3)*((-4106631745*Pi)/2022801408 + 
          (15311892685/6068404224 + (15311892685*\[Delta])/6068404224 + 
            (410137085*\[Nu])/758550528)*Lhat . \[Chi]1 + 
          (15311892685/6068404224 - (15311892685*\[Delta])/6068404224 + 
            (410137085*\[Nu])/758550528)*Lhat . \[Chi]2) + 
        (y0^22*((2978526055*Pi)/224755712 + (-4963519447/674267136 - 
             (4963519447*\[Delta])/674267136 + (98844151*\[Nu])/84283392)*
            Lhat . \[Chi]1 + (-4963519447/674267136 + (4963519447*\[Delta])/
              674267136 + (98844151*\[Nu])/84283392)*Lhat . \[Chi]2))/y^22 + 
        (y0/y)^(76/3)*((53380244879*Pi)/97094467584 + 
          (730784345419/97094467584 + (730784345419*\[Delta])/97094467584 + 
            (31114586615*\[Nu])/12136808448)*Lhat . \[Chi]1 + 
          (730784345419/97094467584 - (730784345419*\[Delta])/97094467584 + 
            (31114586615*\[Nu])/12136808448)*Lhat . \[Chi]2)) + 
      y^4*((y0/y)^(82/3)*(-680687737688371471/3154307968401408 + 
          (14967434384644921*\[Nu])/28163464003584 - (67057512527185*\[Nu]^2)/
           309488615424) + (y0/y)^(44/3)*(-618777746423678125/
           9648471432757248 + (1188017247637433*\[Nu])/13253394825216 - 
          (563765836235*\[Nu]^2)/24273616896) + (y0/y)^(25/3)*
         (360900043935391/1941112595939328 - (2831999820047*\[Nu])/
           5777120821248 + (618041611805*\[Nu]^2)/2475908923392) + 
        (y0^21*(24114988952176425/59558465634304 - (673987329441313*\[Nu])/
            981732950016 + (634279915165*\[Nu]^2)/2697068544))/y^21 + 
        (-48672875/1093211783168 - (48672875*\[Delta])/1093211783168 + 
          (48672875*\[Nu])/546605891584)*(Lhat . \[Chi]1)^2 - 
        (48672875*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/273302945792 + 
        (-48672875/1093211783168 + (48672875*\[Delta])/1093211783168 + 
          (48672875*\[Nu])/546605891584)*(Lhat . \[Chi]2)^2 + 
        (48672875/1093211783168 + (48672875*\[Delta])/1093211783168 - 
          (48672875*\[Nu])/546605891584)*\[Chi]1 . \[Chi]1 + 
        (48672875*\[Nu]*\[Chi]1 . \[Chi]2)/273302945792 + 
        (48672875/1093211783168 - (48672875*\[Delta])/1093211783168 - 
          (48672875*\[Nu])/546605891584)*\[Chi]2 . \[Chi]2 + 
        (y0/y)^(107/3)*((2402085330125/203337391669248 + 
            (2402085330125*\[Delta])/203337391669248 - (2402085330125*\[Nu])/
             101668695834624)*(Lhat . \[Chi]1)^2 + 
          (2402085330125*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/
           50834347917312 + (2402085330125/203337391669248 - 
            (2402085330125*\[Delta])/203337391669248 - (2402085330125*\[Nu])/
             101668695834624)*(Lhat . \[Chi]2)^2 + 
          (-2402085330125/203337391669248 - (2402085330125*\[Delta])/
             203337391669248 + (2402085330125*\[Nu])/101668695834624)*
           \[Chi]1 . \[Chi]1 - (2402085330125*\[Nu]*\[Chi]1 . \[Chi]2)/
           50834347917312 + (-2402085330125/203337391669248 + 
            (2402085330125*\[Delta])/203337391669248 + (2402085330125*\[Nu])/
             101668695834624)*\[Chi]2 . \[Chi]2) + (y0/y)^(76/3)*
         (-8825564770820125837081/51667564522415063040 + 
          (25416085429931111*\[Nu])/415040522158080 + 
          (1527728067337075*\[Nu]^2)/112653856014336 + 
          (137217615691375/533760653131776 - (761152710939*q1)/102263848960 + 
            (137217615691375*\[Delta])/533760653131776 - 
            (761152710939*q1*\[Delta])/102263848960 - (137217615691375*\[Nu])/
             266880326565888 + (761152710939*q1*\[Nu])/51131924480)*
           (Lhat . \[Chi]1)^2 - (12580556546633351*\[Nu]*Lhat . \[Chi]1*
            Lhat . \[Chi]2)/1239087230484480 + 
          (137217615691375/533760653131776 - (761152710939*q2)/102263848960 - 
            (137217615691375*\[Delta])/533760653131776 + 
            (761152710939*q2*\[Delta])/102263848960 - (137217615691375*\[Nu])/
             266880326565888 + (761152710939*q2*\[Nu])/51131924480)*
           (Lhat . \[Chi]2)^2 + (-231082898939185/2312962830237696 + 
            (253717570313*q1)/102263848960 - (231082898939185*\[Delta])/
             2312962830237696 + (253717570313*q1*\[Delta])/102263848960 + 
            (231082898939185*\[Nu])/1156481415118848 - 
            (253717570313*q1*\[Nu])/51131924480)*\[Chi]1 . \[Chi]1 - 
          (4263975298036067*\[Nu]*\[Chi]1 . \[Chi]2)/413029076828160 + 
          (-231082898939185/2312962830237696 + (253717570313*q2)/
             102263848960 + (231082898939185*\[Delta])/2312962830237696 - 
            (253717570313*q2*\[Delta])/102263848960 + (231082898939185*\[Nu])/
             1156481415118848 - (253717570313*q2*\[Nu])/51131924480)*
           \[Chi]2 . \[Chi]2) + (y0/y)^(50/3)*(-1187193253020722245/
           25327237510987776 + (3737180344472905*\[Nu])/23193440944128 - 
          (24330326962055*\[Nu]^2)/207084294144 + 
          (20690460181075/474453913894912 - (228673321115*q1)/81811079168 + 
            (20690460181075*\[Delta])/474453913894912 - 
            (228673321115*q1*\[Delta])/81811079168 - (20690460181075*\[Nu])/
             237226956947456 + (228673321115*q1*\[Nu])/40905539584)*
           (Lhat . \[Chi]1)^2 - (6096226681082185*\[Nu]*Lhat . \[Chi]1*
            Lhat . \[Chi]2)/1541975220158464 + 
          (20690460181075/474453913894912 - (228673321115*q2)/81811079168 - 
            (20690460181075*\[Delta])/474453913894912 + 
            (228673321115*q2*\[Delta])/81811079168 - (20690460181075*\[Nu])/
             237226956947456 + (228673321115*q2*\[Nu])/40905539584)*
           (Lhat . \[Chi]2)^2 + (17258076477325/2643386091700224 + 
            (228673321115*q1)/245433237504 + (17258076477325*\[Delta])/
             2643386091700224 + (228673321115*q1*\[Delta])/245433237504 - 
            (17258076477325*\[Nu])/1321693045850112 - (228673321115*q1*\[Nu])/
             122716618752)*\[Chi]1 . \[Chi]1 - (5706444163386935*\[Nu]*
            \[Chi]1 . \[Chi]2)/1541975220158464 + 
          (17258076477325/2643386091700224 + (228673321115*q2)/245433237504 - 
            (17258076477325*\[Delta])/2643386091700224 - 
            (228673321115*q2*\[Delta])/245433237504 - (17258076477325*\[Nu])/
             1321693045850112 - (228673321115*q2*\[Nu])/122716618752)*
           \[Chi]2 . \[Chi]2) + (y0/y)^(88/3)*
         (-972637992547135/42818660204544 + (27009234118415*\[Nu])/
           254872977408 - (2126918474005*\[Nu]^2)/18205212672 + 
          (-9403687228795/76251521875968 - (1239357485*q1)/449511424 - 
            (9403687228795*\[Delta])/76251521875968 - 
            (1239357485*q1*\[Delta])/449511424 + (9403687228795*\[Nu])/
             38125760937984 + (1239357485*q1*\[Nu])/224755712)*
           (Lhat . \[Chi]1)^2 - (59009625058075*\[Nu]*Lhat . \[Chi]1*
            Lhat . \[Chi]2)/19062880468992 + (-9403687228795/76251521875968 - 
            (1239357485*q2)/449511424 + (9403687228795*\[Delta])/
             76251521875968 + (1239357485*q2*\[Delta])/449511424 + 
            (9403687228795*\[Nu])/38125760937984 + (1239357485*q2*\[Nu])/
             224755712)*(Lhat . \[Chi]2)^2 + (-832458672485/76251521875968 + 
            (1239357485*q1)/1348534272 - (832458672485*\[Delta])/
             76251521875968 + (1239357485*q1*\[Delta])/1348534272 + 
            (832458672485*\[Nu])/38125760937984 - (1239357485*q1*\[Nu])/
             674267136)*\[Chi]1 . \[Chi]1 - (70910688304325*\[Nu]*
            \[Chi]1 . \[Chi]2)/19062880468992 + 
          (-832458672485/76251521875968 + (1239357485*q2)/1348534272 + 
            (832458672485*\[Delta])/76251521875968 - (1239357485*q2*\[Delta])/
             1348534272 + (832458672485*\[Nu])/38125760937984 - 
            (1239357485*q2*\[Nu])/674267136)*\[Chi]2 . \[Chi]2) + 
        (y0/y)^(38/3)*(1892426839987255/149865310715904 - 
          (192065912935*\[Nu])/7825047552 + (473977057775*\[Nu]^2)/
           63718244352 + (5781574696735/203337391669248 - (3884116015*q1)/
             6293159936 + (5781574696735*\[Delta])/203337391669248 - 
            (3884116015*q1*\[Delta])/6293159936 - (5781574696735*\[Nu])/
             101668695834624 + (3884116015*q1*\[Nu])/3146579968)*
           (Lhat . \[Chi]1)^2 - (332164039273895*\[Nu]*Lhat . \[Chi]1*
            Lhat . \[Chi]2)/355840435421184 + 
          (5781574696735/203337391669248 - (3884116015*q2)/6293159936 - 
            (5781574696735*\[Delta])/203337391669248 + 
            (3884116015*q2*\[Delta])/6293159936 - (5781574696735*\[Nu])/
             101668695834624 + (3884116015*q2*\[Nu])/3146579968)*
           (Lhat . \[Chi]2)^2 + (-569129103065/1423361741684736 + 
            (3884116015*q1)/18879479808 - (569129103065*\[Delta])/
             1423361741684736 + (3884116015*q1*\[Delta])/18879479808 + 
            (569129103065*\[Nu])/711680870842368 - (3884116015*q1*\[Nu])/
             9439739904)*\[Chi]1 . \[Chi]1 - (293400403705945*\[Nu]*
            \[Chi]1 . \[Chi]2)/355840435421184 + 
          (-569129103065/1423361741684736 + (3884116015*q2)/18879479808 + 
            (569129103065*\[Delta])/1423361741684736 - 
            (3884116015*q2*\[Delta])/18879479808 + (569129103065*\[Nu])/
             711680870842368 - (3884116015*q2*\[Nu])/9439739904)*
           \[Chi]2 . \[Chi]2) + (y0/y)^(19/3)*(-177717730835/10704665051136 + 
          (44993935*\[Nu])/958169088 - (145249255*\[Nu]^2)/4551303168 + 
          (-71048205335/152503043751936 + (1251785*q1)/449511424 - 
            (71048205335*\[Delta])/152503043751936 + (1251785*q1*\[Delta])/
             449511424 + (71048205335*\[Nu])/76251521875968 - 
            (1251785*q1*\[Nu])/224755712)*(Lhat . \[Chi]1)^2 + 
          (29158506025*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/38125760937984 + 
          (-71048205335/152503043751936 + (1251785*q2)/449511424 + 
            (71048205335*\[Delta])/152503043751936 - (1251785*q2*\[Delta])/
             449511424 + (71048205335*\[Nu])/76251521875968 - 
            (1251785*q2*\[Nu])/224755712)*(Lhat . \[Chi]2)^2 + 
          (91725780695/152503043751936 - (1251785*q1)/1348534272 + 
            (91725780695*\[Delta])/152503043751936 - (1251785*q1*\[Delta])/
             1348534272 - (91725780695*\[Nu])/76251521875968 + 
            (1251785*q1*\[Nu])/674267136)*\[Chi]1 . \[Chi]1 + 
          (233287642775*\[Nu]*\[Chi]1 . \[Chi]2)/38125760937984 + 
          (91725780695/152503043751936 - (1251785*q2)/1348534272 - 
            (91725780695*\[Delta])/152503043751936 + (1251785*q2*\[Delta])/
             1348534272 - (91725780695*\[Nu])/76251521875968 + 
            (1251785*q2*\[Nu])/674267136)*\[Chi]2 . \[Chi]2) + 
        (y0/y)^(31/3)*(-253661458938030594847/25833782261207531520 + 
          (66875581332031657*\[Nu])/15771539842007040 + 
          (56602441585225*\[Nu]^2)/37551285338112 + 
          (-332152900375/255811557261312 + (2334295689*q1)/102263848960 - 
            (332152900375*\[Delta])/255811557261312 + 
            (2334295689*q1*\[Delta])/102263848960 + (332152900375*\[Nu])/
             127905778630656 - (2334295689*q1*\[Nu])/51131924480)*
           (Lhat . \[Chi]1)^2 + (5093262712109*\[Nu]*Lhat . \[Chi]1*
            Lhat . \[Chi]2)/57393618616320 + (-332152900375/255811557261312 + 
            (2334295689*q2)/102263848960 + (332152900375*\[Delta])/
             255811557261312 - (2334295689*q2*\[Delta])/102263848960 + 
            (332152900375*\[Nu])/127905778630656 - (2334295689*q2*\[Nu])/
             51131924480)*(Lhat . \[Chi]2)^2 + 
          (-11888780887135/1790680900829184 - (778098563*q1)/102263848960 - 
            (11888780887135*\[Delta])/1790680900829184 - 
            (778098563*q1*\[Delta])/102263848960 + (11888780887135*\[Nu])/
             895340450414592 + (778098563*q1*\[Nu])/51131924480)*
           \[Chi]1 . \[Chi]1 + (8680180952101*\[Nu]*\[Chi]1 . \[Chi]2)/
           2238351126036480 + (-11888780887135/1790680900829184 - 
            (778098563*q2)/102263848960 + (11888780887135*\[Delta])/
             1790680900829184 + (778098563*q2*\[Delta])/102263848960 + 
            (11888780887135*\[Nu])/895340450414592 + (778098563*q2*\[Nu])/
             51131924480)*\[Chi]2 . \[Chi]2) + 
        (y0^19*(1091175849857276005/45026200019533824 + 
           (15590983062835*\[Nu])/180845543424 - (22639937429965*\[Nu]^2)/
            490866475008 + (-2130471187212275/9251851320950784 + 
             (507338942265*q1)/81811079168 - (2130471187212275*\[Delta])/
              9251851320950784 + (507338942265*q1*\[Delta])/81811079168 + 
             (2130471187212275*\[Nu])/4625925660475392 - 
             (507338942265*q1*\[Nu])/40905539584)*(Lhat . \[Chi]1)^2 + 
           (1543879204615105*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/
            177920217710592 + (-2130471187212275/9251851320950784 + 
             (507338942265*q2)/81811079168 + (2130471187212275*\[Delta])/
              9251851320950784 - (507338942265*q2*\[Delta])/81811079168 + 
             (2130471187212275*\[Nu])/4625925660475392 - 
             (507338942265*q2*\[Nu])/40905539584)*(Lhat . \[Chi]2)^2 + 
           (84620735345525/1321693045850112 - (169112980755*q1)/81811079168 + 
             (84620735345525*\[Delta])/1321693045850112 - 
             (169112980755*q1*\[Delta])/81811079168 - (84620735345525*\[Nu])/
              660846522925056 + (169112980755*q1*\[Nu])/40905539584)*
            \[Chi]1 . \[Chi]1 + (19716993915040115*\[Nu]*\[Chi]1 . \[Chi]2)/
            2312962830237696 + (84620735345525/1321693045850112 - 
             (169112980755*q2)/81811079168 - (84620735345525*\[Delta])/
              1321693045850112 + (169112980755*q2*\[Delta])/81811079168 - 
             (84620735345525*\[Nu])/660846522925056 + (169112980755*q2*\[Nu])/
              40905539584)*\[Chi]2 . \[Chi]2))/y^19 + 
        (y0^23*(3183010273169665/36078685913088 - (11752869440145*\[Nu])/
            35792347136 + (1858032713675*\[Nu]^2)/7079804928 + 
           (2575533983285/177920217710592 + (46478296665*q1)/6293159936 + 
             (2575533983285*\[Delta])/177920217710592 + 
             (46478296665*q1*\[Delta])/6293159936 - (2575533983285*\[Nu])/
              88960108855296 - (46478296665*q1*\[Nu])/3146579968)*
            (Lhat . \[Chi]1)^2 + (59232434826995*\[Nu]*Lhat . \[Chi]1*
             Lhat . \[Chi]2)/6354293489664 + (2575533983285/177920217710592 + 
             (46478296665*q2)/6293159936 - (2575533983285*\[Delta])/
              177920217710592 - (46478296665*q2*\[Delta])/6293159936 - 
             (2575533983285*\[Nu])/88960108855296 - (46478296665*q2*\[Nu])/
              3146579968)*(Lhat . \[Chi]2)^2 + 
           (10404444999355/177920217710592 - (15492765555*q1)/6293159936 + 
             (10404444999355*\[Delta])/177920217710592 - 
             (15492765555*q1*\[Delta])/6293159936 - (10404444999355*\[Nu])/
              88960108855296 + (15492765555*q1*\[Nu])/3146579968)*
            \[Chi]1 . \[Chi]1 + (64059416110045*\[Nu]*\[Chi]1 . \[Chi]2)/
            6354293489664 + (10404444999355/177920217710592 - 
             (15492765555*q2)/6293159936 - (10404444999355*\[Delta])/
              177920217710592 + (15492765555*q2*\[Delta])/6293159936 - 
             (10404444999355*\[Nu])/88960108855296 + (15492765555*q2*\[Nu])/
              3146579968)*\[Chi]2 . \[Chi]2))/y^23))


(* ::Section:: *)
(*TaylorT2*)


(* ::Text:: *)
(*This is the expression for TaylorT2 and its resummed version appearing in Sec.II C and II D respectively , till O(e0^8)*)


(* ::Subsection::Closed:: *)
(*t(y) till e0^8*)


tofy = (-5*(1 + y^2*(743/252 + (11*\[Nu])/3) + 
      y^3*((-32*Pi)/5 + (113/15 + (113*\[Delta])/15 - (76*\[Nu])/15)*
         Lhat . \[Chi]1 + (113/15 - (113*\[Delta])/15 - (76*\[Nu])/15)*
         Lhat . \[Chi]2) + y^4*(3058673/508032 + (5429*\[Nu])/504 + 
        (617*\[Nu]^2)/72 + (223/3968 - (15*q1)/2 + (223*\[Delta])/3968 - 
          (15*q1*\[Delta])/2 - (223*\[Nu])/1984 + 15*q1*\[Nu])*
         (Lhat . \[Chi]1)^2 - (9201*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/
         992 + (223/3968 - (15*q2)/2 - (223*\[Delta])/3968 + 
          (15*q2*\[Delta])/2 - (223*\[Nu])/1984 + 15*q2*\[Nu])*
         (Lhat . \[Chi]2)^2 + (-471/3968 + (5*q1)/2 - (471*\[Delta])/3968 + 
          (5*q1*\[Delta])/2 + (471*\[Nu])/1984 - 5*q1*\[Nu])*
         \[Chi]1 . \[Chi]1 - (10391*\[Nu]*\[Chi]1 . \[Chi]2)/992 + 
        (-471/3968 + (5*q2)/2 + (471*\[Delta])/3968 - (5*q2*\[Delta])/2 + 
          (471*\[Nu])/1984 - 5*q2*\[Nu])*\[Chi]2 . \[Chi]2 + 
        (y0/y)^(31/3)*((75/42656 + (75*\[Delta])/42656 - (75*\[Nu])/21328)*
           (Lhat . \[Chi]1)^2 + (75*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/
           10664 + (75/42656 - (75*\[Delta])/42656 - (75*\[Nu])/21328)*
           (Lhat . \[Chi]2)^2 + (-75/42656 - (75*\[Delta])/42656 + 
            (75*\[Nu])/21328)*\[Chi]1 . \[Chi]1 - 
          (75*\[Nu]*\[Chi]1 . \[Chi]2)/10664 + 
          (-75/42656 + (75*\[Delta])/42656 + (75*\[Nu])/21328)*
           \[Chi]2 . \[Chi]2)) + e0^2*((15*(y0/y)^(19/3))/43 + 
        y^2*((y0/y)^(25/3)*(14165/14448 - (985*\[Nu])/516) + 
          (y0/y)^(19/3)*(-166175/12432 + (2015*\[Nu])/148)) + 
        y^3*((y0/y)^(19/3)*((-8293*Pi)/816 + (1222/153 + (1222*\[Delta])/
               153 - (1319*\[Nu])/612)*Lhat . \[Chi]1 + 
            (1222/153 - (1222*\[Delta])/153 - (1319*\[Nu])/612)*
             Lhat . \[Chi]2) + (y0/y)^(28/3)*((1885*Pi)/1032 + 
            (-785/1548 - (785*\[Delta])/1548 + (275*\[Nu])/774)*
             Lhat . \[Chi]1 + (-785/1548 + (785*\[Delta])/1548 + 
              (275*\[Nu])/774)*Lhat . \[Chi]2)) + 
        y^4*((y0/y)^(25/3)*(-470773775/12531456 + (6232745*\[Nu])/55944 - 
            (396955*\[Nu]^2)/5328) + (y0/y)^(50/3)*
           ((37575/9348608 + (37575*\[Delta])/9348608 - (37575*\[Nu])/
               4674304)*(Lhat . \[Chi]1)^2 + (37575*\[Nu]*Lhat . \[Chi]1*
              Lhat . \[Chi]2)/2337152 + (37575/9348608 - (37575*\[Delta])/
               9348608 - (37575*\[Nu])/4674304)*(Lhat . \[Chi]2)^2 + 
            (-37575/9348608 - (37575*\[Delta])/9348608 + (37575*\[Nu])/
               4674304)*\[Chi]1 . \[Chi]1 - (37575*\[Nu]*\[Chi]1 . \[Chi]2)/
             2337152 + (-37575/9348608 + (37575*\[Delta])/9348608 + 
              (37575*\[Nu])/4674304)*\[Chi]2 . \[Chi]2) + 
          (y0/y)^(19/3)*(277964969/31497984 - (2363633*\[Nu])/20832 + 
            (1176803*\[Nu]^2)/13392 + (7603/246016 - (15447*q1)/1984 + 
              (7603*\[Delta])/246016 - (15447*q1*\[Delta])/1984 - 
              (7603*\[Nu])/123008 + (15447*q1*\[Nu])/992)*(Lhat . \[Chi]1)^
              2 - (582017*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/61504 + 
            (7603/246016 - (15447*q2)/1984 - (7603*\[Delta])/246016 + 
              (15447*q2*\[Delta])/1984 - (7603*\[Nu])/123008 + 
              (15447*q2*\[Nu])/992)*(Lhat . \[Chi]2)^2 + 
            (-32031/246016 + (5149*q1)/1984 - (32031*\[Delta])/246016 + 
              (5149*q1*\[Delta])/1984 + (32031*\[Nu])/123008 - 
              (5149*q1*\[Nu])/992)*\[Chi]1 . \[Chi]1 - 
            (670507*\[Nu]*\[Chi]1 . \[Chi]2)/61504 + 
            (-32031/246016 + (5149*q2)/1984 + (32031*\[Delta])/246016 - 
              (5149*q2*\[Delta])/1984 + (32031*\[Nu])/123008 - 
              (5149*q2*\[Nu])/992)*\[Chi]2 . \[Chi]2) + 
          (y0/y)^(31/3)*(-5966255/43690752 - (331585*\[Nu])/130032 + 
            (90775*\[Nu]^2)/18576 + (65/3268 + (1335*q1)/2752 + 
              (65*\[Delta])/3268 + (1335*q1*\[Delta])/2752 - 
              (65*\[Nu])/1634 - (1335*q1*\[Nu])/1376)*(Lhat . \[Chi]1)^2 + 
            (7025*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/13072 + 
            (65/3268 + (1335*q2)/2752 - (65*\[Delta])/3268 - 
              (1335*q2*\[Delta])/2752 - (65*\[Nu])/1634 - (1335*q2*\[Nu])/
               1376)*(Lhat . \[Chi]2)^2 + (195/52288 - (445*q1)/2752 + 
              (195*\[Delta])/52288 - (445*q1*\[Delta])/2752 - 
              (195*\[Nu])/26144 + (445*q1*\[Nu])/1376)*\[Chi]1 . \[Chi]1 + 
            (4325*\[Nu]*\[Chi]1 . \[Chi]2)/6536 + 
            (195/52288 - (445*q2)/2752 - (195*\[Delta])/52288 + 
              (445*q2*\[Delta])/2752 - (195*\[Nu])/26144 + (445*q2*\[Nu])/
               1376)*\[Chi]2 . \[Chi]2))) + 
      e0^4*((2175*(y0/y)^(19/3))/13072 + (7515*(y0/y)^(38/3))/18848 + 
        y^2*((y0/y)^(44/3)*(2365555/1055488 - (164495*\[Nu])/37696) + 
          (y0/y)^(25/3)*(95543725/28549248 - (44435*\[Nu])/13072) + 
          (y0/y)^(38/3)*(4725675/24786944 + (329125*\[Nu])/68096) + 
          (y0/y)^(19/3)*(-24095375/3779328 + (292175*\[Nu])/44992)) + 
        y^3*((y0/y)^(38/3)*((-1379195*Pi)/257792 + 
            (2164757/773376 + (2164757*\[Delta])/773376 - (98803*\[Nu])/
               48336)*Lhat . \[Chi]1 + (2164757/773376 - (2164757*\[Delta])/
               773376 - (98803*\[Nu])/48336)*Lhat . \[Chi]2) + 
          (y0/y)^(19/3)*((-1202485*Pi)/248064 + (88595/23256 + 
              (88595*\[Delta])/23256 - (191255*\[Nu])/186048)*
             Lhat . \[Chi]1 + (88595/23256 - (88595*\[Delta])/23256 - 
              (191255*\[Nu])/186048)*Lhat . \[Chi]2) + (y0/y)^(28/3)*
           ((1123415*Pi)/627456 + (-2783411/1882368 - (2783411*\[Delta])/
               1882368 - (6187*\[Nu])/235296)*Lhat . \[Chi]1 + 
            (-2783411/1882368 + (2783411*\[Delta])/1882368 - 
              (6187*\[Nu])/235296)*Lhat . \[Chi]2) + (y0/y)^(47/3)*
           ((314795*Pi)/75392 + (-131095/113088 - (131095*\[Delta])/113088 + 
              (45925*\[Nu])/56544)*Lhat . \[Chi]1 + 
            (-131095/113088 + (131095*\[Delta])/113088 + (45925*\[Nu])/56544)*
             Lhat . \[Chi]2)) + 
        y^4*((y0/y)^(25/3)*(-3175395700375/24762157056 + (22839575*\[Nu])/
             87552 - (17907305*\[Nu]^2)/134976) + (y0/y)^(44/3)*
           (1487537475/1388068864 + (5595193325*\[Nu])/223082496 - 
            (64837625*\[Nu]^2)/1225728) + 
          (y0^23*((6375/45838336 + (6375*\[Delta])/45838336 - (6375*\[Nu])/
                22919168)*(Lhat . \[Chi]1)^2 + (6375*\[Nu]*Lhat . \[Chi]1*
               Lhat . \[Chi]2)/11459584 + (6375/45838336 - (6375*\[Delta])/
                45838336 - (6375*\[Nu])/22919168)*(Lhat . \[Chi]2)^2 + 
             (-6375/45838336 - (6375*\[Delta])/45838336 + (6375*\[Nu])/
                22919168)*\[Chi]1 . \[Chi]1 - (6375*\[Nu]*\[Chi]1 . \[Chi]2)/
              11459584 + (-6375/45838336 + (6375*\[Delta])/45838336 + 
               (6375*\[Nu])/22919168)*\[Chi]2 . \[Chi]2))/y^23 + 
          (y0/y)^(19/3)*(40304920505/9575387136 - (342726785*\[Nu])/6332928 + 
            (8980865*\[Nu]^2)/214272 + (1102435/74788864 - (117885*q1)/
               31744 + (1102435*\[Delta])/74788864 - (117885*q1*\[Delta])/
               31744 - (1102435*\[Nu])/37394432 + (117885*q1*\[Nu])/15872)*
             (Lhat . \[Chi]1)^2 - (84392465*\[Nu]*Lhat . \[Chi]1*
              Lhat . \[Chi]2)/18697216 + (1102435/74788864 - 
              (117885*q2)/31744 - (1102435*\[Delta])/74788864 + 
              (117885*q2*\[Delta])/31744 - (1102435*\[Nu])/37394432 + 
              (117885*q2*\[Nu])/15872)*(Lhat . \[Chi]2)^2 + 
            (-4644495/74788864 + (39295*q1)/31744 - (4644495*\[Delta])/
               74788864 + (39295*q1*\[Delta])/31744 + (4644495*\[Nu])/
               37394432 - (39295*q1*\[Nu])/15872)*\[Chi]1 . \[Chi]1 - 
            (97223515*\[Nu]*\[Chi]1 . \[Chi]2)/18697216 + 
            (-4644495/74788864 + (39295*q2)/31744 + (4644495*\[Delta])/
               74788864 - (39295*q2*\[Delta])/31744 + (4644495*\[Nu])/
               37394432 - (39295*q2*\[Nu])/15872)*\[Chi]2 . \[Chi]2) + 
          (y0/y)^(38/3)*(115085558421979/468473241600 - (4896706541*\[Nu])/
             13406400 + (384762433*\[Nu]^2)/2419200 + 
            (-1315317/33775616 - (94833*q1)/35840 - (1315317*\[Delta])/
               33775616 - (94833*q1*\[Delta])/35840 + (1315317*\[Nu])/
               16887808 + (94833*q1*\[Nu])/17920)*(Lhat . \[Chi]1)^2 - 
            (137790657*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/42219520 + 
            (-1315317/33775616 - (94833*q2)/35840 + (1315317*\[Delta])/
               33775616 + (94833*q2*\[Delta])/35840 + (1315317*\[Nu])/
               16887808 + (94833*q2*\[Nu])/17920)*(Lhat . \[Chi]2)^2 + 
            (-458379/33775616 + (31611*q1)/35840 - (458379*\[Delta])/
               33775616 + (31611*q1*\[Delta])/35840 + (458379*\[Nu])/
               16887808 - (31611*q1*\[Nu])/17920)*\[Chi]1 . \[Chi]1 - 
            (151242927*\[Nu]*\[Chi]1 . \[Chi]2)/42219520 + 
            (-458379/33775616 + (31611*q2)/35840 + (458379*\[Delta])/
               33775616 - (31611*q2*\[Delta])/35840 + (458379*\[Nu])/
               16887808 - (31611*q2*\[Nu])/17920)*\[Chi]2 . \[Chi]2) + 
          (y0/y)^(50/3)*(584262025/205922304 - (687513115*\[Nu])/37997568 + 
            (62724365*\[Nu]^2)/2714112 + (134666295/2841976832 + 
              (668835*q1)/603136 + (134666295*\[Delta])/2841976832 + 
              (668835*q1*\[Delta])/603136 - (134666295*\[Nu])/1420988416 - 
              (668835*q1*\[Nu])/301568)*(Lhat . \[Chi]1)^2 + 
            (878290575*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/710494208 + 
            (134666295/2841976832 + (668835*q2)/603136 - (134666295*\[Delta])/
               2841976832 - (668835*q2*\[Delta])/603136 - (134666295*\[Nu])/
               1420988416 - (668835*q2*\[Nu])/301568)*(Lhat . \[Chi]2)^2 + 
            (18779985/2841976832 - (222945*q1)/603136 + (18779985*\[Delta])/
               2841976832 - (222945*q1*\[Delta])/603136 - (18779985*\[Nu])/
               1420988416 + (222945*q1*\[Nu])/301568)*\[Chi]1 . \[Chi]1 + 
            (1069296825*\[Nu]*\[Chi]1 . \[Chi]2)/710494208 + 
            (18779985/2841976832 - (222945*q2)/603136 - (18779985*\[Delta])/
               2841976832 + (222945*q2*\[Delta])/603136 - (18779985*\[Nu])/
               1420988416 + (222945*q2*\[Nu])/301568)*\[Chi]2 . \[Chi]2) + 
          (y0/y)^(31/3)*(4258978939165/1208660963328 - (58159040245*\[Nu])/
             2398136832 + (913765865*\[Nu]^2)/39529728 + 
            (-3001835/222537728 + (8820165*q1)/5856256 - (3001835*\[Delta])/
               222537728 + (8820165*q1*\[Delta])/5856256 + (3001835*\[Nu])/
               111268864 - (8820165*q1*\[Nu])/2928128)*(Lhat . \[Chi]1)^2 + 
            (110092435*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/55634432 + 
            (-3001835/222537728 + (8820165*q2)/5856256 + (3001835*\[Delta])/
               222537728 - (8820165*q2*\[Delta])/5856256 + (3001835*\[Nu])/
               111268864 - (8820165*q2*\[Nu])/2928128)*(Lhat . \[Chi]2)^2 + 
            (2315745/222537728 - (2940055*q1)/5856256 + (2315745*\[Delta])/
               222537728 - (2940055*q1*\[Delta])/5856256 - (2315745*\[Nu])/
               111268864 + (2940055*q1*\[Nu])/2928128)*\[Chi]1 . \[Chi]1 + 
            (114037835*\[Nu]*\[Chi]1 . \[Chi]2)/55634432 + 
            (2315745/222537728 - (2940055*q2)/5856256 - (2315745*\[Delta])/
               222537728 + (2940055*q2*\[Delta])/5856256 - (2315745*\[Nu])/
               111268864 + (2940055*q2*\[Nu])/2928128)*\[Chi]2 . \[Chi]2))) + 
      e0^8*((184875*y0^19)/(14047232*y^19) - (210975*(y0/y)^(19/3))/
         302015488 + (184155075*(y0/y)^(38/3))/1741856768 + 
        (168220911*(y0/y)^(76/3))/561889280 + 
        y^2*((y0/y)^(82/3)*(158856613621/47198699520 - (11046506489*\[Nu])/
             1685667840) + (y0/y)^(44/3)*(23277124291765/5072286908416 - 
            (67412927575*\[Nu])/13934854144) + (y0/y)^(76/3)*
           (226536565156735/18676300644352 - (1476168897895*\[Nu])/
             359159627776) + (y0^21*(1731800625/5113192448 - 
             (34801975*\[Nu])/84283392))/y^21 + (y0/y)^(19/3)*
           (2337251375/87317594112 - (28340975*\[Nu])/1039495168) + 
          (y0/y)^(25/3)*(-636957366635/27601799479296 + (15686335325*\[Nu])/
             985778552832) + (y0/y)^(38/3)*(8907897375/176208478208 + 
            (8065208125*\[Nu])/6293159936) + 
          (y0^19*(-3832849333049/163622158336 + (8626142075*\[Nu])/
              449511424))/y^19) + 
        y^3*((y0/y)^(76/3)*((-75434152514113*Pi)/85410766651392 + 
            (-18166941136345/6570058973184 - (18166941136345*\[Delta])/
               6570058973184 - (19788542851625*\[Nu])/10676345831424)*
             Lhat . \[Chi]1 + (-18166941136345/6570058973184 + 
              (18166941136345*\[Delta])/6570058973184 - (19788542851625*
                \[Nu])/10676345831424)*Lhat . \[Chi]2) + 
          (y0/y)^(38/3)*((-33797173475*Pi)/23824105472 + 
            (53047370285/71472316416 + (53047370285*\[Delta])/71472316416 - 
              (2421167515*\[Nu])/4467019776)*Lhat . \[Chi]1 + 
            (53047370285/71472316416 - (53047370285*\[Delta])/71472316416 - 
              (2421167515*\[Nu])/4467019776)*Lhat . \[Chi]2) + 
          (y0/y)^(47/3)*((685807501415*Pi)/404110770176 + 
            (-2557086078395/1212332310528 - (2557086078395*\[Delta])/
               1212332310528 - (68492893195*\[Nu])/151541538816)*
             Lhat . \[Chi]1 + (-2557086078395/1212332310528 + 
              (2557086078395*\[Delta])/1212332310528 - (68492893195*\[Nu])/
               151541538816)*Lhat . \[Chi]2) + 
          (y0^19*((-165582794965*Pi)/16182411264 + (52859373455/5394137088 + 
               (52859373455*\[Delta])/5394137088 - (32331145*\[Nu])/
                337133568)*Lhat . \[Chi]1 + (52859373455/5394137088 - 
               (52859373455*\[Delta])/5394137088 - (32331145*\[Nu])/
                337133568)*Lhat . \[Chi]2))/y^19 + (y0/y)^(28/3)*
           ((-75907319395*Pi)/1391687368704 + (1906250305/1391687368704 + 
              (1906250305*\[Delta])/1391687368704 - (58598425*\[Nu])/
               4045602816)*Lhat . \[Chi]1 + (1906250305/1391687368704 - 
              (1906250305*\[Delta])/1391687368704 - (58598425*\[Nu])/
               4045602816)*Lhat . \[Chi]2) + (y0/y)^(19/3)*
           ((116641045*Pi)/5731270656 + (-8593715/537306624 - 
              (8593715*\[Delta])/537306624 + (18551735*\[Nu])/4298452992)*
             Lhat . \[Chi]1 + (-8593715/537306624 + (8593715*\[Delta])/
               537306624 + (18551735*\[Nu])/4298452992)*Lhat . \[Chi]2) + 
          (y0^22*((62806925*Pi)/224755712 + (-104663645/674267136 - 
               (104663645*\[Delta])/674267136 + (2084285*\[Nu])/84283392)*
              Lhat . \[Chi]1 + (-104663645/674267136 + (104663645*\[Delta])/
                674267136 + (2084285*\[Nu])/84283392)*Lhat . \[Chi]2))/y^22 + 
          (y0/y)^(85/3)*((21139761149*Pi)/3371335680 + 
            (-8803561009/5057003520 - (8803561009*\[Delta])/5057003520 + 
              (616810007*\[Nu])/505700352)*Lhat . \[Chi]1 + 
            (-8803561009/5057003520 + (8803561009*\[Delta])/5057003520 + 
              (616810007*\[Nu])/505700352)*Lhat . \[Chi]2)) + 
        y^4*((y0^21*(-35903885709290555/59558465634304 + 
             (2585027830640171*\[Nu])/2103713464320 - (4871509628245*\[Nu]^2)/
              8091205632))/y^21 + (y0/y)^(44/3)*(14637408428141925/
             6670548151042048 + (2198356870062625*\[Nu])/41232783900672 - 
            (3795941794375*\[Nu]^2)/64729645056) + (y0/y)^(25/3)*
           (1245251651771425/1408258157838336 - (92244057913435*\[Nu])/
             61072420110336 + (6321593135975*\[Nu]^2)/10178736685056) + 
          (y0/y)^(82/3)*(641778089089030255/4706427762376704 - 
            (15281656153821355*\[Nu])/49025289191424 + 
            (290805272885315*\[Nu]^2)/3232436649984) + (y0/y)^(107/3)*
           ((-6322114966875/504107283513344 - (6322114966875*\[Delta])/
               504107283513344 + (6322114966875*\[Nu])/252053641756672)*
             (Lhat . \[Chi]1)^2 - (6322114966875*\[Nu]*Lhat . \[Chi]1*
              Lhat . \[Chi]2)/126026820878336 + 
            (-6322114966875/504107283513344 + (6322114966875*\[Delta])/
               504107283513344 + (6322114966875*\[Nu])/252053641756672)*
             (Lhat . \[Chi]2)^2 + (6322114966875/504107283513344 + 
              (6322114966875*\[Delta])/504107283513344 - (6322114966875*
                \[Nu])/252053641756672)*\[Chi]1 . \[Chi]1 + 
            (6322114966875*\[Nu]*\[Chi]1 . \[Chi]2)/126026820878336 + 
            (6322114966875/504107283513344 - (6322114966875*\[Delta])/
               504107283513344 - (6322114966875*\[Nu])/252053641756672)*
             \[Chi]2 . \[Chi]2) + (y0^19*(-199624557347207907245/
              1035602600449277952 - (156750815200205*\[Nu])/6872130650112 + 
             (26194080372475*\[Nu]^2)/198068928512 + 
             (819288785325/7526619283456 - (962767462725*q1)/99034464256 + 
               (819288785325*\[Delta])/7526619283456 - (962767462725*q1*
                 \[Delta])/99034464256 - (819288785325*\[Nu])/3763309641728 + 
               (962767462725*q1*\[Nu])/49517232128)*(Lhat . \[Chi]1)^2 - 
             (23206162014975*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/
              1881654820864 + (819288785325/7526619283456 - (962767462725*q2)/
                99034464256 - (819288785325*\[Delta])/7526619283456 + 
               (962767462725*q2*\[Delta])/99034464256 - (819288785325*\[Nu])/
                3763309641728 + (962767462725*q2*\[Nu])/49517232128)*
              (Lhat . \[Chi]2)^2 + (-1001617913025/7526619283456 + 
               (320922487575*q1)/99034464256 - (1001617913025*\[Delta])/
                7526619283456 + (320922487575*q1*\[Delta])/99034464256 + 
               (1001617913025*\[Nu])/3763309641728 - (320922487575*q1*\[Nu])/
                49517232128)*\[Chi]1 . \[Chi]1 - (84922163775*\[Nu]*\[Chi]1 . 
                \[Chi]2)/6293159936 + (-1001617913025/7526619283456 + 
               (320922487575*q2)/99034464256 + (1001617913025*\[Delta])/
                7526619283456 - (320922487575*q2*\[Delta])/99034464256 + 
               (1001617913025*\[Nu])/3763309641728 - (320922487575*q2*\[Nu])/
                49517232128)*\[Chi]2 . \[Chi]2))/y^19 + 
          (y0/y)^(38/3)*(43387255525086083/666068047626240 - 
            (23998758757441*\[Nu])/247793172480 + (1885720684133*\[Nu]^2)/
             44714557440 + (-32231843085/3121407328256 - (464776533*q1)/
               662437888 - (32231843085*\[Delta])/3121407328256 - 
              (464776533*q1*\[Delta])/662437888 + (32231843085*\[Nu])/
               1560703664128 + (464776533*q1*\[Nu])/331218944)*
             (Lhat . \[Chi]1)^2 - (675312009957*\[Nu]*Lhat . \[Chi]1*
              Lhat . \[Chi]2)/780351832064 + (-32231843085/3121407328256 - 
              (464776533*q2)/662437888 + (32231843085*\[Delta])/
               3121407328256 + (464776533*q2*\[Delta])/662437888 + 
              (32231843085*\[Nu])/1560703664128 + (464776533*q2*\[Nu])/
               331218944)*(Lhat . \[Chi]2)^2 + (-11232577395/3121407328256 + 
              (154925511*q1)/662437888 - (11232577395*\[Delta])/
               3121407328256 + (154925511*q1*\[Delta])/662437888 + 
              (11232577395*\[Nu])/1560703664128 - (154925511*q1*\[Nu])/
               331218944)*\[Chi]1 . \[Chi]1 - (741241585227*\[Nu]*
              \[Chi]1 . \[Chi]2)/780351832064 + (-11232577395/3121407328256 + 
              (154925511*q2)/662437888 + (11232577395*\[Delta])/
               3121407328256 - (154925511*q2*\[Delta])/662437888 + 
              (11232577395*\[Nu])/1560703664128 - (154925511*q2*\[Nu])/
               331218944)*\[Chi]2 . \[Chi]2) + (y0/y)^(31/3)*
           (-253661458938030594847/74056842482128257024 + 
            (66875581332031657*\[Nu])/45211747547086848 + 
            (283012207926125*\[Nu]^2)/538235089846272 + 
            (-1239661853125/802075820163072 + (7002887067*q1)/879469101056 - 
              (1239661853125*\[Delta])/802075820163072 + (7002887067*q1*
                \[Delta])/879469101056 + (1239661853125*\[Nu])/
               401037910081536 - (7002887067*q1*\[Nu])/439734550528)*
             (Lhat . \[Chi]1)^2 + (1777014770681*\[Nu]*Lhat . \[Chi]1*
              Lhat . \[Chi]2)/66839651680256 + 
            (-1239661853125/802075820163072 + (7002887067*q2)/879469101056 + 
              (1239661853125*\[Delta])/802075820163072 - (7002887067*q2*
                \[Delta])/879469101056 + (1239661853125*\[Nu])/
               401037910081536 - (7002887067*q2*\[Nu])/439734550528)*
             (Lhat . \[Chi]2)^2 + (-981252395275/802075820163072 - 
              (2334295689*q1)/879469101056 - (981252395275*\[Delta])/
               802075820163072 - (2334295689*q1*\[Delta])/879469101056 + 
              (981252395275*\[Nu])/401037910081536 + (2334295689*q1*\[Nu])/
               439734550528)*\[Chi]1 . \[Chi]1 + (88278867161*\[Nu]*
              \[Chi]1 . \[Chi]2)/15424535003136 + 
            (-981252395275/802075820163072 - (2334295689*q2)/879469101056 + 
              (981252395275*\[Delta])/802075820163072 + (2334295689*q2*
                \[Delta])/879469101056 + (981252395275*\[Nu])/
               401037910081536 + (2334295689*q2*\[Nu])/439734550528)*
             \[Chi]2 . \[Chi]2) + (y0/y)^(19/3)*
           (-3909577288985/221229744390144 + (33244498145*\[Nu])/
             146315968512 - (871143905*\[Nu]^2)/4950540288 + 
            (-106936195/1727921913856 + (11434845*q1)/733413376 - 
              (106936195*\[Delta])/1727921913856 + (11434845*q1*\[Delta])/
               733413376 + (106936195*\[Nu])/863960956928 - (11434845*q1*
                \[Nu])/366706688)*(Lhat . \[Chi]1)^2 + 
            (8186069105*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/431980478464 + 
            (-106936195/1727921913856 + (11434845*q2)/733413376 + 
              (106936195*\[Delta])/1727921913856 - (11434845*q2*\[Delta])/
               733413376 + (106936195*\[Nu])/863960956928 - (11434845*q2*
                \[Nu])/366706688)*(Lhat . \[Chi]2)^2 + 
            (450516015/1727921913856 - (3811615*q1)/733413376 + 
              (450516015*\[Delta])/1727921913856 - (3811615*q1*\[Delta])/
               733413376 - (450516015*\[Nu])/863960956928 + (3811615*q1*
                \[Nu])/366706688)*\[Chi]1 . \[Chi]1 + 
            (9430680955*\[Nu]*\[Chi]1 . \[Chi]2)/431980478464 + 
            (450516015/1727921913856 - (3811615*q2)/733413376 - 
              (450516015*\[Delta])/1727921913856 + (3811615*q2*\[Delta])/
               733413376 - (450516015*\[Nu])/863960956928 + (3811615*q2*
                \[Nu])/366706688)*\[Chi]2 . \[Chi]2) + 
          (y0^23*(67118797623275/36078685913088 - (247827810075*\[Nu])/
              35792347136 + (39179553625*\[Nu]^2)/7079804928 + 
             (13958290725/29653369618432 + (980068275*q1)/6293159936 + 
               (13958290725*\[Delta])/29653369618432 + (980068275*q1*
                 \[Delta])/6293159936 - (13958290725*\[Nu])/14826684809216 - 
               (980068275*q1*\[Nu])/3146579968)*(Lhat . \[Chi]1)^2 + 
             (1462084410525*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/
              7413342404608 + (13958290725/29653369618432 + (980068275*q2)/
                6293159936 - (13958290725*\[Delta])/29653369618432 - 
               (980068275*q2*\[Delta])/6293159936 - (13958290725*\[Nu])/
                14826684809216 - (980068275*q2*\[Nu])/3146579968)*
              (Lhat . \[Chi]2)^2 + (31658934675/29653369618432 - (326689425*
                 q1)/6293159936 + (31658934675*\[Delta])/29653369618432 - 
               (326689425*q1*\[Delta])/6293159936 - (31658934675*\[Nu])/
                14826684809216 + (326689425*q1*\[Nu])/3146579968)*
              \[Chi]1 . \[Chi]1 + (1571019505275*\[Nu]*\[Chi]1 . \[Chi]2)/
              7413342404608 + (31658934675/29653369618432 - (326689425*q2)/
                6293159936 - (31658934675*\[Delta])/29653369618432 + 
               (326689425*q2*\[Delta])/6293159936 - (31658934675*\[Nu])/
                14826684809216 + (326689425*q2*\[Nu])/3146579968)*
              \[Chi]2 . \[Chi]2))/y^23 + (y0/y)^(88/3)*
           (3916547230646863/285457734696960 - (108758800189727*\[Nu])/
             1699153182720 + (8564519094469*\[Nu]^2)/121368084480 + 
            (105109128143/1366514728960 + (14971661079*q1)/8990228480 + 
              (105109128143*\[Delta])/1366514728960 + (14971661079*q1*
                \[Delta])/8990228480 - (105109128143*\[Nu])/683257364480 - 
              (14971661079*q1*\[Nu])/4495114240)*(Lhat . \[Chi]1)^2 + 
            (128414055211*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/68325736448 + 
            (105109128143/1366514728960 + (14971661079*q2)/8990228480 - 
              (105109128143*\[Delta])/1366514728960 - (14971661079*q2*
                \[Delta])/8990228480 - (105109128143*\[Nu])/683257364480 - 
              (14971661079*q2*\[Nu])/4495114240)*(Lhat . \[Chi]2)^2 + 
            (5692378569/1366514728960 - (4990553693*q1)/8990228480 + 
              (5692378569*\[Delta])/1366514728960 - (4990553693*q1*\[Delta])/
               8990228480 - (5692378569*\[Nu])/683257364480 + 
              (4990553693*q1*\[Nu])/4495114240)*\[Chi]1 . \[Chi]1 + 
            (152851307981*\[Nu]*\[Chi]1 . \[Chi]2)/68325736448 + 
            (5692378569/1366514728960 - (4990553693*q2)/8990228480 - 
              (5692378569*\[Delta])/1366514728960 + (4990553693*q2*\[Delta])/
               8990228480 - (5692378569*\[Nu])/683257364480 + 
              (4990553693*q2*\[Nu])/4495114240)*\[Chi]2 . \[Chi]2) + 
          (y0/y)^(50/3)*(6836595629464159135/174476525075693568 - 
            (21521004052654315*\[Nu])/159777037615104 + 
            (140109124229765*\[Nu]^2)/1426580692992 + 
            (-27214117082475/746894247264256 + (11851586263305*q1)/
               5072286908416 - (27214117082475*\[Delta])/746894247264256 + 
              (11851586263305*q1*\[Delta])/5072286908416 + (27214117082475*
                \[Nu])/373447123632128 - (11851586263305*q1*\[Nu])/
               2536143454208)*(Lhat . \[Chi]1)^2 + (2468433295448265*\[Nu]*
              Lhat . \[Chi]1*Lhat . \[Chi]2)/746894247264256 + 
            (-27214117082475/746894247264256 + (11851586263305*q2)/
               5072286908416 + (27214117082475*\[Delta])/746894247264256 - 
              (11851586263305*q2*\[Delta])/5072286908416 + (27214117082475*
                \[Nu])/373447123632128 - (11851586263305*q2*\[Nu])/
               2536143454208)*(Lhat . \[Chi]2)^2 + 
            (-16357695378075/2987576989057024 - (3950528754435*q1)/
               5072286908416 - (16357695378075*\[Delta])/2987576989057024 - 
              (3950528754435*q1*\[Delta])/5072286908416 + (16357695378075*
                \[Nu])/1493788494528512 + (3950528754435*q1*\[Nu])/
               2536143454208)*\[Chi]1 . \[Chi]1 + (44432764249695*\[Nu]*
              \[Chi]1 . \[Chi]2)/14363350908928 + 
            (-16357695378075/2987576989057024 - (3950528754435*q2)/
               5072286908416 + (16357695378075*\[Delta])/2987576989057024 + 
              (3950528754435*q2*\[Delta])/5072286908416 + (16357695378075*
                \[Nu])/1493788494528512 + (3950528754435*q2*\[Nu])/
               2536143454208)*\[Chi]2 . \[Chi]2) + (y0/y)^(76/3)*
           (11237568211318699220629/17830375207735394304 - 
            (17960775971373742721*\[Nu])/23131591768276992 + 
            (46971475390199765*\[Nu]^2)/173921742618624 + 
            (-597697242986395/5356334975287296 + (64418443953*q1)/
               23682154496 - (597697242986395*\[Delta])/5356334975287296 + 
              (64418443953*q1*\[Delta])/23682154496 + (597697242986395*\[Nu])/
               2678167487643648 - (64418443953*q1*\[Nu])/11841077248)*
             (Lhat . \[Chi]1)^2 + (144694975681877*\[Nu]*Lhat . \[Chi]1*
              Lhat . \[Chi]2)/40578295267328 + 
            (-597697242986395/5356334975287296 + (64418443953*q2)/
               23682154496 + (597697242986395*\[Delta])/5356334975287296 - 
              (64418443953*q2*\[Delta])/23682154496 + (597697242986395*\[Nu])/
               2678167487643648 - (64418443953*q2*\[Nu])/11841077248)*
             (Lhat . \[Chi]2)^2 + (339699185994515/5356334975287296 - 
              (21472814651*q1)/23682154496 + (339699185994515*\[Delta])/
               5356334975287296 - (21472814651*q1*\[Delta])/23682154496 - 
              (339699185994515*\[Nu])/2678167487643648 + (21472814651*q1*
                \[Nu])/11841077248)*\[Chi]1 . \[Chi]1 + 
            (399718039423007*\[Nu]*\[Chi]1 . \[Chi]2)/103006441832448 + 
            (339699185994515/5356334975287296 - (21472814651*q2)/
               23682154496 - (339699185994515*\[Delta])/5356334975287296 + 
              (21472814651*q2*\[Delta])/23682154496 - (339699185994515*\[Nu])/
               2678167487643648 + (21472814651*q2*\[Nu])/11841077248)*
             \[Chi]2 . \[Chi]2))) + e0^6*((425*y0^19)/(46208*y^19) + 
        (6525*(y0/y)^(19/3))/993472 + (1089675*(y0/y)^(38/3))/2864896 + 
        y^2*((y0/y)^(44/3)*(36370675325/4171288576 - (112899515*\[Nu])/
             11459584) + (y0/y)^(25/3)*(9090535865/23143923712 - 
            (87547025*\[Nu])/190746624) + (y0^21*(1204025/15525888 - 
             (83725*\[Nu])/554496))/y^21 + (y0/y)^(19/3)*
           (-24095375/95742976 + (876525*\[Nu])/3419392) + 
          (y0/y)^(38/3)*(685222875/3767615488 + (47723125*\[Nu])/10350592) + 
          (y0^19*(-132167218381/8073461760 + (59490635*\[Nu])/4435968))/
           y^19) + y^3*((y0/y)^(38/3)*((-199983275*Pi)/39184384 + 
            (313889765/117553152 + (313889765*\[Delta])/117553152 - 
              (14326435*\[Nu])/7347072)*Lhat . \[Chi]1 + 
            (313889765/117553152 - (313889765*\[Delta])/117553152 - 
              (14326435*\[Nu])/7347072)*Lhat . \[Chi]2) + 
          (y0/y)^(28/3)*((-134593755*Pi)/921942016 + 
            (-574867505/2765826048 - (574867505*\[Delta])/2765826048 - 
              (1542625*\[Nu])/8040192)*Lhat . \[Chi]1 + 
            (-574867505/2765826048 + (574867505*\[Delta])/2765826048 - 
              (1542625*\[Nu])/8040192)*Lhat . \[Chi]2) + 
          (y0^19*((-33116558993*Pi)/4631150592 + (10571874691/1543716864 + 
               (10571874691*\[Delta])/1543716864 - (6466229*\[Nu])/96482304)*
              Lhat . \[Chi]1 + (10571874691/1543716864 - (10571874691*
                 \[Delta])/1543716864 - (6466229*\[Nu])/96482304)*
              Lhat . \[Chi]2))/y^19 + (y0/y)^(19/3)*((-1202485*Pi)/6284288 + 
            (88595/589152 + (88595*\[Delta])/589152 - (191255*\[Nu])/4713216)*
             Lhat . \[Chi]1 + (88595/589152 - (88595*\[Delta])/589152 - 
              (191255*\[Nu])/4713216)*Lhat . \[Chi]2) + 
          (y0^22*((160225*Pi)/1108992 + (-66725/1663488 - (66725*\[Delta])/
                1663488 + (23375*\[Nu])/831744)*Lhat . \[Chi]1 + 
             (-66725/1663488 + (66725*\[Delta])/1663488 + (23375*\[Nu])/
                831744)*Lhat . \[Chi]2))/y^22 + (y0/y)^(47/3)*
           ((278900855*Pi)/45838336 + (-540864737/137515008 - 
              (540864737*\[Delta])/137515008 + (703237*\[Nu])/2148672)*
             Lhat . \[Chi]1 + (-540864737/137515008 + (540864737*\[Delta])/
               137515008 + (703237*\[Nu])/2148672)*Lhat . \[Chi]2)) + 
        y^4*((y0^21*(-374429729673373/2712683151360 + (1027551250087*\[Nu])/
              2691153920 - (11719655095*\[Nu]^2)/53231616))/y^21 + 
          (y0/y)^(44/3)*(22871056702125/5485648150528 + (1712121571975*\[Nu])/
             16954269696 - (44500662125*\[Nu]^2)/372621312) + 
          (y0/y)^(25/3)*(-302123959473275/20073855320064 + 
            (2722942441105*\[Nu])/82721931264 - (35281451075*\[Nu]^2)/
             1969569792) + (y0/y)^(88/3)*((5426481/899022848 + 
              (5426481*\[Delta])/899022848 - (5426481*\[Nu])/449511424)*
             (Lhat . \[Chi]1)^2 + (5426481*\[Nu]*Lhat . \[Chi]1*
              Lhat . \[Chi]2)/224755712 + (5426481/899022848 - 
              (5426481*\[Delta])/899022848 - (5426481*\[Nu])/449511424)*
             (Lhat . \[Chi]2)^2 + (-5426481/899022848 - (5426481*\[Delta])/
               899022848 + (5426481*\[Nu])/449511424)*\[Chi]1 . \[Chi]1 - 
            (5426481*\[Nu]*\[Chi]1 . \[Chi]2)/224755712 + 
            (-5426481/899022848 + (5426481*\[Delta])/899022848 + 
              (5426481*\[Nu])/449511424)*\[Chi]2 . \[Chi]2) + 
          (y0^19*(-1376721085153157981/10219762504433664 - 
             (1081040104829*\[Nu])/67817078784 + (180648830155*\[Nu]^2)/
              1954627584 + (1883422495/24758616064 - (2213258535*q1)/
                325771264 + (1883422495*\[Delta])/24758616064 - (2213258535*
                 q1*\[Delta])/325771264 - (1883422495*\[Nu])/12379308032 + 
               (2213258535*q1*\[Nu])/162885632)*(Lhat . \[Chi]1)^2 - 
             (53347498885*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/6189654016 + 
             (1883422495/24758616064 - (2213258535*q2)/325771264 - 
               (1883422495*\[Delta])/24758616064 + (2213258535*q2*\[Delta])/
                325771264 - (1883422495*\[Nu])/12379308032 + (2213258535*q2*
                 \[Nu])/162885632)*(Lhat . \[Chi]2)^2 + 
             (-2302569915/24758616064 + (737752845*q1)/325771264 - 
               (2302569915*\[Delta])/24758616064 + (737752845*q1*\[Delta])/
                325771264 + (2302569915*\[Nu])/12379308032 - (737752845*q1*
                 \[Nu])/162885632)*\[Chi]1 . \[Chi]1 - 
             (195223365*\[Nu]*\[Chi]1 . \[Chi]2)/20701184 + 
             (-2302569915/24758616064 + (737752845*q2)/325771264 + 
               (2302569915*\[Delta])/24758616064 - (737752845*q2*\[Delta])/
                325771264 + (2302569915*\[Nu])/12379308032 - (737752845*q2*
                 \[Nu])/162885632)*\[Chi]2 . \[Chi]2))/y^19 + 
          (y0/y)^(38/3)*(3337481194237391/14241586544640 - 
            (142004489689*\[Nu])/407554560 + (11158110557*\[Nu]^2)/73543680 + 
            (-190720965/5133893632 - (2750157*q1)/1089536 - (190720965*
                \[Delta])/5133893632 - (2750157*q1*\[Delta])/1089536 + 
              (190720965*\[Nu])/2566946816 + (2750157*q1*\[Nu])/544768)*
             (Lhat . \[Chi]1)^2 - (3995929053*\[Nu]*Lhat . \[Chi]1*
              Lhat . \[Chi]2)/1283473408 + (-190720965/5133893632 - 
              (2750157*q2)/1089536 + (190720965*\[Delta])/5133893632 + 
              (2750157*q2*\[Delta])/1089536 + (190720965*\[Nu])/2566946816 + 
              (2750157*q2*\[Nu])/544768)*(Lhat . \[Chi]2)^2 + 
            (-66464955/5133893632 + (916719*q1)/1089536 - (66464955*\[Delta])/
               5133893632 + (916719*q1*\[Delta])/1089536 + (66464955*\[Nu])/
               2566946816 - (916719*q1*\[Nu])/544768)*\[Chi]1 . \[Chi]1 - 
            (4386044883*\[Nu]*\[Chi]1 . \[Chi]2)/1283473408 + 
            (-66464955/5133893632 + (916719*q2)/1089536 + (66464955*\[Delta])/
               5133893632 - (916719*q2*\[Delta])/1089536 + (66464955*\[Nu])/
               2566946816 - (916719*q2*\[Nu])/544768)*\[Chi]2 . \[Chi]2) + 
          (y0/y)^(19/3)*(40304920505/242576474112 - (342726785*\[Nu])/
             160434176 + (8980865*\[Nu]^2)/5428224 + 
            (3307305/5683953664 - (353655*q1)/2412544 + (3307305*\[Delta])/
               5683953664 - (353655*q1*\[Delta])/2412544 - (3307305*\[Nu])/
               2841976832 + (353655*q1*\[Nu])/1206272)*(Lhat . \[Chi]1)^2 - 
            (253177395*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/1420988416 + 
            (3307305/5683953664 - (353655*q2)/2412544 - (3307305*\[Delta])/
               5683953664 + (353655*q2*\[Delta])/2412544 - (3307305*\[Nu])/
               2841976832 + (353655*q2*\[Nu])/1206272)*(Lhat . \[Chi]2)^2 + 
            (-13933485/5683953664 + (117885*q1)/2412544 - (13933485*\[Delta])/
               5683953664 + (117885*q1*\[Delta])/2412544 + (13933485*\[Nu])/
               2841976832 - (117885*q1*\[Nu])/1206272)*\[Chi]1 . \[Chi]1 - 
            (291670545*\[Nu]*\[Chi]1 . \[Chi]2)/1420988416 + 
            (-13933485/5683953664 + (117885*q2)/2412544 + (13933485*\[Delta])/
               5683953664 - (117885*q2*\[Delta])/2412544 + (13933485*\[Nu])/
               2841976832 - (117885*q2*\[Nu])/1206272)*\[Chi]2 . \[Chi]2) + 
          (y0^23*(151966825/733598208 - (97854125*\[Nu])/93155328 + 
             (2017475*\[Nu]^2)/1663488 + (11885975/6967427072 + (113475*q1)/
                2957312 + (11885975*\[Delta])/6967427072 + (113475*q1*
                 \[Delta])/2957312 - (11885975*\[Nu])/3483713536 - 
               (113475*q1*\[Nu])/1478656)*(Lhat . \[Chi]1)^2 + 
             (74967875*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/1741856768 + 
             (11885975/6967427072 + (113475*q2)/2957312 - (11885975*\[Delta])/
                6967427072 - (113475*q2*\[Delta])/2957312 - (11885975*\[Nu])/
                3483713536 - (113475*q2*\[Nu])/1478656)*(Lhat . \[Chi]2)^2 + 
             (1130925/6967427072 - (37825*q1)/2957312 + (1130925*\[Delta])/
                6967427072 - (37825*q1*\[Delta])/2957312 - (1130925*\[Nu])/
                3483713536 + (37825*q1*\[Nu])/1478656)*\[Chi]1 . \[Chi]1 + 
             (90246625*\[Nu]*\[Chi]1 . \[Chi]2)/1741856768 + 
             (1130925/6967427072 - (37825*q2)/2957312 - (1130925*\[Delta])/
                6967427072 + (37825*q2*\[Delta])/2957312 - (1130925*\[Nu])/
                3483713536 + (37825*q2*\[Nu])/1478656)*\[Chi]2 . \[Chi]2))/
           y^23 + (y0/y)^(31/3)*(-10791723494699605/6368837502763008 - 
            (49235529527645*\[Nu])/4374201581568 + (7981136054405*\[Nu]^2)/
             624885940224 + (-4342875825/439734550528 + (852308235*q1)/
               2892990464 - (4342875825*\[Delta])/439734550528 + 
              (852308235*q1*\[Delta])/2892990464 + (4342875825*\[Nu])/
               219867275264 - (852308235*q1*\[Nu])/1446495232)*
             (Lhat . \[Chi]1)^2 + (54062979015*\[Nu]*Lhat . \[Chi]1*
              Lhat . \[Chi]2)/109933637632 + (-4342875825/439734550528 + 
              (852308235*q2)/2892990464 + (4342875825*\[Delta])/
               439734550528 - (852308235*q2*\[Delta])/2892990464 + 
              (4342875825*\[Nu])/219867275264 - (852308235*q2*\[Nu])/
               1446495232)*(Lhat . \[Chi]2)^2 + (-3268242975/439734550528 - 
              (284102745*q1)/2892990464 - (3268242975*\[Delta])/
               439734550528 - (284102745*q1*\[Delta])/2892990464 + 
              (3268242975*\[Nu])/219867275264 + (284102745*q1*\[Nu])/
               1446495232)*\[Chi]1 . \[Chi]1 + (3070413405*\[Nu]*
              \[Chi]1 . \[Chi]2)/8456433664 + (-3268242975/439734550528 - 
              (284102745*q2)/2892990464 + (3268242975*\[Delta])/
               439734550528 + (284102745*q2*\[Delta])/2892990464 + 
              (3268242975*\[Nu])/219867275264 + (284102745*q2*\[Nu])/
               1446495232)*\[Chi]2 . \[Chi]2) + (y0/y)^(50/3)*
           (1298309758918715/44148918288384 - (32040227841415*\[Nu])/
             262791180288 + (48463758215*\[Nu]^2)/481302528 + 
            (-6859018155/755965837312 + (2548885095*q1)/641736704 - 
              (6859018155*\[Delta])/755965837312 + (2548885095*q1*\[Delta])/
               641736704 + (6859018155*\[Nu])/377982918656 - (2548885095*q1*
                \[Nu])/320868352)*(Lhat . \[Chi]1)^2 + 
            (965721866055*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/188991459328 + 
            (-6859018155/755965837312 + (2548885095*q2)/641736704 + 
              (6859018155*\[Delta])/755965837312 - (2548885095*q2*\[Delta])/
               641736704 + (6859018155*\[Nu])/377982918656 - (2548885095*q2*
                \[Nu])/320868352)*(Lhat . \[Chi]2)^2 + 
            (20999683035/755965837312 - (849628365*q1)/641736704 + 
              (20999683035*\[Delta])/755965837312 - (849628365*q1*\[Delta])/
               641736704 - (20999683035*\[Nu])/377982918656 + 
              (849628365*q1*\[Nu])/320868352)*\[Chi]1 . \[Chi]1 + 
            (1021861897005*\[Nu]*\[Chi]1 . \[Chi]2)/188991459328 + 
            (20999683035/755965837312 - (849628365*q2)/641736704 - 
              (20999683035*\[Delta])/755965837312 + (849628365*q2*\[Delta])/
               641736704 - (20999683035*\[Nu])/377982918656 + 
              (849628365*q2*\[Nu])/320868352)*\[Chi]2 . \[Chi]2)))))/
    (256*y^8*\[Nu])


(* ::Subsection::Closed:: *)
(*Orbital phase \[Phi](y) till e0^8*)


\[Phi]ofy = -1/32*(1 + y^2*(3715/1008 + (55*\[Nu])/12) + 
      y^3*(-10*Pi + (565/48 + (565*\[Delta])/48 - (95*\[Nu])/12)*
         Lhat . \[Chi]1 + (565/48 - (565*\[Delta])/48 - (95*\[Nu])/12)*
         Lhat . \[Chi]2) + y^4*(15293365/1016064 + (27145*\[Nu])/1008 + 
        (3085*\[Nu]^2)/144 + (1415/7936 - (75*q1)/4 + (1415*\[Delta])/7936 - 
          (75*q1*\[Delta])/4 - (1415*\[Nu])/3968 + (75*q1*\[Nu])/2)*
         (Lhat . \[Chi]1)^2 - (45705*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/
         1984 + (1415/7936 - (75*q2)/4 - (1415*\[Delta])/7936 + 
          (75*q2*\[Delta])/4 - (1415*\[Nu])/3968 + (75*q2*\[Nu])/2)*
         (Lhat . \[Chi]2)^2 + (-2655/7936 + (25*q1)/4 - (2655*\[Delta])/
           7936 + (25*q1*\[Delta])/4 + (2655*\[Nu])/3968 - (25*q1*\[Nu])/2)*
         \[Chi]1 . \[Chi]1 - (52255*\[Nu]*\[Chi]1 . \[Chi]2)/1984 + 
        (-2655/7936 + (25*q2)/4 + (2655*\[Delta])/7936 - (25*q2*\[Delta])/4 + 
          (2655*\[Nu])/3968 - (25*q2*\[Nu])/2)*\[Chi]2 . \[Chi]2 + 
        (y0/y)^(31/3)*((-525/269824 - (525*\[Delta])/269824 + 
            (525*\[Nu])/134912)*(Lhat . \[Chi]1)^2 - 
          (525*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/67456 + 
          (-525/269824 + (525*\[Delta])/269824 + (525*\[Nu])/134912)*
           (Lhat . \[Chi]2)^2 + (525/269824 + (525*\[Delta])/269824 - 
            (525*\[Nu])/134912)*\[Chi]1 . \[Chi]1 + 
          (525*\[Nu]*\[Chi]1 . \[Chi]2)/67456 + 
          (525/269824 - (525*\[Delta])/269824 - (525*\[Nu])/134912)*
           \[Chi]2 . \[Chi]2)) + e0^2*((-105*(y0/y)^(19/3))/272 + 
        y^2*((y0/y)^(25/3)*(-14165/13056 + (6895*\[Nu])/3264) + 
          (y0/y)^(19/3)*(-794635/75264 + (4155*\[Nu])/896)) + 
        y^3*((y0/y)^(28/3)*((-13195*Pi)/6528 + 
            (5495/9792 + (5495*\[Delta])/9792 - (1925*\[Nu])/4896)*
             Lhat . \[Chi]1 + (5495/9792 - (5495*\[Delta])/9792 - 
              (1925*\[Nu])/4896)*Lhat . \[Chi]2) + (y0/y)^(19/3)*
           ((-313*Pi)/960 + (179/144 + (179*\[Delta])/144 + (1393*\[Nu])/720)*
             Lhat . \[Chi]1 + (179/144 - (179*\[Delta])/144 + 
              (1393*\[Nu])/720)*Lhat . \[Chi]2)) + 
        y^4*((y0/y)^(25/3)*(-2251200955/75866112 + (23982055*\[Nu])/338688 - 
            (272845*\[Nu]^2)/10752) + (y0/y)^(50/3)*
           ((215775/63932416 + (215775*\[Delta])/63932416 - (215775*\[Nu])/
               31966208)*(Lhat . \[Chi]1)^2 + (215775*\[Nu]*Lhat . \[Chi]1*
              Lhat . \[Chi]2)/15983104 + (215775/63932416 - (215775*\[Delta])/
               63932416 - (215775*\[Nu])/31966208)*(Lhat . \[Chi]2)^2 + 
            (-215775/63932416 - (215775*\[Delta])/63932416 + 
              (215775*\[Nu])/31966208)*\[Chi]1 . \[Chi]1 - 
            (215775*\[Nu]*\[Chi]1 . \[Chi]2)/15983104 + 
            (-215775/63932416 + (215775*\[Delta])/63932416 + 
              (215775*\[Nu])/31966208)*\[Chi]2 . \[Chi]2) + 
          (y0/y)^(19/3)*(459664885/178827264 - (30486055*\[Nu])/354816 + 
            (3141415*\[Nu]^2)/76032 + (73355/1396736 - (18015*q1)/11264 + 
              (73355*\[Delta])/1396736 - (18015*q1*\[Delta])/11264 - 
              (73355*\[Nu])/698368 + (18015*q1*\[Nu])/5632)*(Lhat . \[Chi]1)^
              2 - (709705*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/349184 + 
            (73355/1396736 - (18015*q2)/11264 - (73355*\[Delta])/1396736 + 
              (18015*q2*\[Delta])/11264 - (73355*\[Nu])/698368 + 
              (18015*q2*\[Nu])/5632)*(Lhat . \[Chi]2)^2 + 
            (-54135/1396736 + (6005*q1)/11264 - (54135*\[Delta])/1396736 + 
              (6005*q1*\[Delta])/11264 + (54135*\[Nu])/698368 - 
              (6005*q1*\[Nu])/5632)*\[Chi]1 . \[Chi]1 - 
            (798755*\[Nu]*\[Chi]1 . \[Chi]2)/349184 + 
            (-54135/1396736 + (6005*q2)/11264 + (54135*\[Delta])/1396736 - 
              (6005*q2*\[Delta])/11264 + (54135*\[Nu])/698368 - 
              (6005*q2*\[Nu])/5632)*\[Chi]2 . \[Chi]2) + 
          (y0/y)^(31/3)*(5966255/39481344 + (19505*\[Nu])/6912 - 
            (635425*\[Nu]^2)/117504 + (-455/20672 - (9345*q1)/17408 - 
              (455*\[Delta])/20672 - (9345*q1*\[Delta])/17408 + 
              (455*\[Nu])/10336 + (9345*q1*\[Nu])/8704)*(Lhat . \[Chi]1)^2 - 
            (49175*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/82688 + 
            (-455/20672 - (9345*q2)/17408 + (455*\[Delta])/20672 + 
              (9345*q2*\[Delta])/17408 + (455*\[Nu])/10336 + 
              (9345*q2*\[Nu])/8704)*(Lhat . \[Chi]2)^2 + 
            (-1365/330752 + (3115*q1)/17408 - (1365*\[Delta])/330752 + 
              (3115*q1*\[Delta])/17408 + (1365*\[Nu])/165376 - 
              (3115*q1*\[Nu])/8704)*\[Chi]1 . \[Chi]1 - 
            (30275*\[Nu]*\[Chi]1 . \[Chi]2)/41344 + 
            (-1365/330752 + (3115*q2)/17408 + (1365*\[Delta])/330752 - 
              (3115*q2*\[Delta])/17408 + (1365*\[Nu])/165376 - 
              (3115*q2*\[Nu])/8704)*\[Chi]2 . \[Chi]2))) + 
      e0^6*((-3293605*y0^19)/(8871936*y^19) - (45675*(y0/y)^(19/3))/6284288 + 
        (6257475*(y0/y)^(38/3))/19592192 + 
        y^2*((y0/y)^(44/3)*(29837021075/4075175936 - (648327155*\[Nu])/
             78368768) + (y0/y)^(38/3)*(328489271975/25296846848 - 
            (446555775*\[Nu])/69496832) + (y0/y)^(19/3)*
           (-115222075/579633152 + (1807425*\[Nu])/20701184) + 
          (y0/y)^(25/3)*(-9090535865/20914110464 + (36048775*\[Nu])/
             70975488) + (y0^21*(-1332968995/425852928 + (648840185*\[Nu])/
              106463232))/y^21 + (y0^19*(-1901915438515/94728617984 + 
             (2717629705*\[Nu])/260243456))/y^19) + 
        y^3*((y0/y)^(38/3)*((242202925*Pi)/260243456 + 
            (-2327583355/780730368 - (2327583355*\[Delta])/780730368 - 
              (87207205*\[Nu])/48795648)*Lhat . \[Chi]1 + 
            (-2327583355/780730368 + (2327583355*\[Delta])/780730368 - 
              (87207205*\[Nu])/48795648)*Lhat . \[Chi]2) + 
          (y0^22*((-1241689085*Pi)/212926464 + (517095985/319389696 + 
               (517095985*\[Delta])/319389696 - (181148275*\[Nu])/159694848)*
              Lhat . \[Chi]1 + (517095985/319389696 - (517095985*\[Delta])/
                319389696 - (181148275*\[Nu])/159694848)*Lhat . \[Chi]2))/
           y^22 + (y0/y)^(19/3)*((-9077*Pi)/1478656 + 
            (25955/1108992 + (25955*\[Delta])/1108992 + (40397*\[Nu])/
               1108992)*Lhat . \[Chi]1 + (25955/1108992 - (25955*\[Delta])/
               1108992 + (40397*\[Nu])/1108992)*Lhat . \[Chi]2) + 
          (y0/y)^(28/3)*((942156285*Pi)/5831819264 + 
            (4024072535/17495457792 + (4024072535*\[Delta])/17495457792 + 
              (464330125*\[Nu])/2186932224)*Lhat . \[Chi]1 + 
            (4024072535/17495457792 - (4024072535*\[Delta])/17495457792 + 
              (464330125*\[Nu])/2186932224)*Lhat . \[Chi]2) + 
          (y0/y)^(47/3)*((1601592335*Pi)/313475072 + 
            (-3105923849/940425216 - (3105923849*\[Delta])/940425216 + 
              (4038349*\[Nu])/14694144)*Lhat . \[Chi]1 + 
            (-3105923849/940425216 + (3105923849*\[Delta])/940425216 + 
              (4038349*\[Nu])/14694144)*Lhat . \[Chi]2) + 
          (y0^19*((-58564297465*Pi)/32418054144 + (25763030863/4631150592 + 
               (25763030863*\[Delta])/4631150592 + (4814890291*\[Nu])/
                2026128384)*Lhat . \[Chi]1 + (25763030863/4631150592 - 
               (25763030863*\[Delta])/4631150592 + (4814890291*\[Nu])/
                2026128384)*Lhat . \[Chi]2))/y^19) + 
        y^4*((y0^21*(-5388126437312995/31828815642624 + 
             (39563743816075*\[Nu])/94728617984 - (535373051885*\[Nu]^2)/
              3122921472))/y^21 + (y0/y)^(25/3)*(-1444731593416855/
             121528205180928 + (17776052591615*\[Nu])/930062794752 - 
            (24250525925*\[Nu]^2)/3974627328) + (y0/y)^(44/3)*
           (98677486341097225/331489881096192 - (1720518486595*\[Nu])/
             3557369088 + (138800827085*\[Nu]^2)/833961984) + 
          (y0/y)^(88/3)*((6792216825/724612415488 + (6792216825*\[Delta])/
               724612415488 - (6792216825*\[Nu])/362306207744)*
             (Lhat . \[Chi]1)^2 + (6792216825*\[Nu]*Lhat . \[Chi]1*
              Lhat . \[Chi]2)/181153103872 + (6792216825/724612415488 - 
              (6792216825*\[Delta])/724612415488 - (6792216825*\[Nu])/
               362306207744)*(Lhat . \[Chi]2)^2 + (-6792216825/724612415488 - 
              (6792216825*\[Delta])/724612415488 + (6792216825*\[Nu])/
               362306207744)*\[Chi]1 . \[Chi]1 - (6792216825*\[Nu]*
              \[Chi]1 . \[Chi]2)/181153103872 + (-6792216825/724612415488 + 
              (6792216825*\[Delta])/724612415488 + (6792216825*\[Nu])/
               362306207744)*\[Chi]2 . \[Chi]2) + 
          (y0^19*(-683813075747806955/2031257143738368 + 
             (24791884445785*\[Nu])/103340310528 - (617762829035*\[Nu]^2)/
              22144352256 + (24332354755/152549982208 - (7073984127*q1)/
                1230241792 + (24332354755*\[Delta])/152549982208 - 
               (7073984127*q1*\[Delta])/1230241792 - (24332354755*\[Nu])/
                76274991104 + (7073984127*q1*\[Nu])/615120896)*
              (Lhat . \[Chi]1)^2 - (286677826001*\[Nu]*Lhat . \[Chi]1*Lhat . 
                \[Chi]2)/38137495552 + (24332354755/152549982208 - 
               (7073984127*q2)/1230241792 - (24332354755*\[Delta])/
                152549982208 + (7073984127*q2*\[Delta])/1230241792 - 
               (24332354755*\[Nu])/76274991104 + (7073984127*q2*\[Nu])/
                615120896)*(Lhat . \[Chi]2)^2 + (-15022936335/152549982208 + 
               (2357994709*q1)/1230241792 - (15022936335*\[Delta])/
                152549982208 + (2357994709*q1*\[Delta])/1230241792 + 
               (15022936335*\[Nu])/76274991104 - (2357994709*q1*\[Nu])/
                615120896)*\[Chi]1 . \[Chi]1 - (23647252327*\[Nu]*\[Chi]1 . 
                \[Chi]2)/2933653504 + (-15022936335/152549982208 + 
               (2357994709*q2)/1230241792 + (15022936335*\[Delta])/
                152549982208 - (2357994709*q2*\[Delta])/1230241792 + 
               (15022936335*\[Nu])/76274991104 - (2357994709*q2*\[Nu])/
                615120896)*\[Chi]2 . \[Chi]2))/y^19 + 
          (y0^23*(-168241578035/20121550848 + (108333726175*\[Nu])/
              2555117568 - (15634742935*\[Nu]^2)/319389696 + 
             (-92112251035/1337745997824 - (293130845*q1)/189267968 - 
               (92112251035*\[Delta])/1337745997824 - (293130845*q1*\[Delta])/
                189267968 + (92112251035*\[Nu])/668872998912 + (293130845*q1*
                 \[Nu])/94633984)*(Lhat . \[Chi]1)^2 - 
             (580975453975*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/
              334436499456 + (-92112251035/1337745997824 - (293130845*q2)/
                189267968 + (92112251035*\[Delta])/1337745997824 + 
               (293130845*q2*\[Delta])/189267968 + (92112251035*\[Nu])/
                668872998912 + (293130845*q2*\[Nu])/94633984)*
              (Lhat . \[Chi]2)^2 + (-2921427635/445915332608 + (293130845*q1)/
                567803904 - (2921427635*\[Delta])/445915332608 + (293130845*
                 q1*\[Delta])/567803904 + (2921427635*\[Nu])/222957666304 - 
               (293130845*q1*\[Nu])/283901952)*\[Chi]1 . \[Chi]1 - 
             (699380553725*\[Nu]*\[Chi]1 . \[Chi]2)/334436499456 + 
             (-2921427635/445915332608 + (293130845*q2)/567803904 + 
               (2921427635*\[Delta])/445915332608 - (293130845*q2*\[Delta])/
                567803904 + (2921427635*\[Nu])/222957666304 - (293130845*q2*
                 \[Nu])/283901952)*\[Chi]2 . \[Chi]2))/y^23 + 
          (y0/y)^(31/3)*(10791723494699605/5755228573925376 + 
            (49235529527645*\[Nu])/3952766877696 - (7981136054405*\[Nu]^2)/
             564680982528 + (4342875825/397368098816 - (852308235*q1)/
               2614263808 + (4342875825*\[Delta])/397368098816 - 
              (852308235*q1*\[Delta])/2614263808 - (4342875825*\[Nu])/
               198684049408 + (852308235*q1*\[Nu])/1307131904)*
             (Lhat . \[Chi]1)^2 - (54062979015*\[Nu]*Lhat . \[Chi]1*
              Lhat . \[Chi]2)/99342024704 + (4342875825/397368098816 - 
              (852308235*q2)/2614263808 - (4342875825*\[Delta])/
               397368098816 + (852308235*q2*\[Delta])/2614263808 - 
              (4342875825*\[Nu])/198684049408 + (852308235*q2*\[Nu])/
               1307131904)*(Lhat . \[Chi]2)^2 + (3268242975/397368098816 + 
              (284102745*q1)/2614263808 + (3268242975*\[Delta])/
               397368098816 + (284102745*q1*\[Delta])/2614263808 - 
              (3268242975*\[Nu])/198684049408 - (284102745*q1*\[Nu])/
               1307131904)*\[Chi]1 . \[Chi]1 - (3070413405*\[Nu]*
              \[Chi]1 . \[Chi]2)/7641694208 + (3268242975/397368098816 + 
              (284102745*q2)/2614263808 - (3268242975*\[Delta])/
               397368098816 - (284102745*q2*\[Delta])/2614263808 - 
              (3268242975*\[Nu])/198684049408 - (284102745*q2*\[Nu])/
               1307131904)*\[Chi]2 . \[Chi]2) + (y0/y)^(19/3)*
           (66651408325/1377208369152 - (4420477975*\[Nu])/2732556288 + 
            (455505175*\[Nu]^2)/585547776 + (31909425/32270188544 - 
              (7836525*q1)/260243456 + (31909425*\[Delta])/32270188544 - 
              (7836525*q1*\[Delta])/260243456 - (31909425*\[Nu])/
               16135094272 + (7836525*q1*\[Nu])/130121728)*(Lhat . \[Chi]1)^
              2 - (308721675*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/
             8067547136 + (31909425/32270188544 - (7836525*q2)/260243456 - 
              (31909425*\[Delta])/32270188544 + (7836525*q2*\[Delta])/
               260243456 - (31909425*\[Nu])/16135094272 + (7836525*q2*\[Nu])/
               130121728)*(Lhat . \[Chi]2)^2 + (-23548725/32270188544 + 
              (2612175*q1)/260243456 - (23548725*\[Delta])/32270188544 + 
              (2612175*q1*\[Delta])/260243456 + (23548725*\[Nu])/
               16135094272 - (2612175*q1*\[Nu])/130121728)*
             \[Chi]1 . \[Chi]1 - (347458425*\[Nu]*\[Chi]1 . \[Chi]2)/
             8067547136 + (-23548725/32270188544 + (2612175*q2)/260243456 + 
              (23548725*\[Delta])/32270188544 - (2612175*q2*\[Delta])/
               260243456 + (23548725*\[Nu])/16135094272 - (2612175*q2*\[Nu])/
               130121728)*\[Chi]2 . \[Chi]2) + (y0/y)^(38/3)*
           (2755175287355675/22244001841152 - (68216826875*\[Nu])/
             1551618432 - (84494738575*\[Nu]^2)/6547488768 + 
            (-11115252675/120279793664 + (1563252975*q1)/484999168 - 
              (11115252675*\[Delta])/120279793664 + (1563252975*q1*\[Delta])/
               484999168 + (11115252675*\[Nu])/60139896832 - (1563252975*q1*
                \[Nu])/242499584)*(Lhat . \[Chi]1)^2 + 
            (126256442325*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/30069948416 + 
            (-11115252675/120279793664 + (1563252975*q2)/484999168 + 
              (11115252675*\[Delta])/120279793664 - (1563252975*q2*\[Delta])/
               484999168 + (11115252675*\[Nu])/60139896832 - (1563252975*q2*
                \[Nu])/242499584)*(Lhat . \[Chi]2)^2 + 
            (7043861475/120279793664 - (521084325*q1)/484999168 + 
              (7043861475*\[Delta])/120279793664 - (521084325*q1*\[Delta])/
               484999168 - (7043861475*\[Nu])/60139896832 + (521084325*q1*
                \[Nu])/242499584)*\[Chi]1 . \[Chi]1 + 
            (136272774075*\[Nu]*\[Chi]1 . \[Chi]2)/30069948416 + 
            (7043861475/120279793664 - (521084325*q2)/484999168 - 
              (7043861475*\[Delta])/120279793664 + (521084325*q2*\[Delta])/
               484999168 - (7043861475*\[Nu])/60139896832 + (521084325*q2*
                \[Nu])/242499584)*\[Chi]2 . \[Chi]2) + (y0/y)^(50/3)*
           (1065080460909365/43131662106624 - (26284498289065*\[Nu])/
             256736083968 + (39757693865*\[Nu]^2)/470212608 + 
            (-5626859205/738547269632 + (2091001545*q1)/626950144 - 
              (5626859205*\[Delta])/738547269632 + (2091001545*q1*\[Delta])/
               626950144 + (5626859205*\[Nu])/369273634816 - (2091001545*q1*
                \[Nu])/313475072)*(Lhat . \[Chi]1)^2 + 
            (792238896105*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/184636817408 + 
            (-5626859205/738547269632 + (2091001545*q2)/626950144 + 
              (5626859205*\[Delta])/738547269632 - (2091001545*q2*\[Delta])/
               626950144 + (5626859205*\[Nu])/369273634816 - (2091001545*q2*
                \[Nu])/313475072)*(Lhat . \[Chi]2)^2 + 
            (17227284885/738547269632 - (697000515*q1)/626950144 + 
              (17227284885*\[Delta])/738547269632 - (697000515*q1*\[Delta])/
               626950144 - (17227284885*\[Nu])/369273634816 + 
              (697000515*q1*\[Nu])/313475072)*\[Chi]1 . \[Chi]1 + 
            (838293891555*\[Nu]*\[Chi]1 . \[Chi]2)/184636817408 + 
            (17227284885/738547269632 - (697000515*q2)/626950144 - 
              (17227284885*\[Delta])/738547269632 + (697000515*q2*\[Delta])/
               626950144 - (17227284885*\[Nu])/369273634816 + 
              (697000515*q2*\[Nu])/313475072)*\[Chi]2 . \[Chi]2))) + 
      e0^4*((-15225*(y0/y)^(19/3))/82688 + (43155*(y0/y)^(38/3))/128896 + 
        y^2*((y0/y)^(38/3)*(2265443255/166426624 - (3079695*\[Nu])/457216) + 
          (y0/y)^(44/3)*(1940605/1031168 - (944615*\[Nu])/257792) + 
          (y0/y)^(19/3)*(-115222075/22880256 + (602475*\[Nu])/272384) + 
          (y0/y)^(25/3)*(-95543725/25798656 + (311045*\[Nu])/82688)) + 
        y^3*((y0/y)^(38/3)*((1670365*Pi)/1712128 + (-16052299/5136384 - 
              (16052299*\[Delta])/5136384 - (601429*\[Nu])/321024)*
             Lhat . \[Chi]1 + (-16052299/5136384 + (16052299*\[Delta])/
               5136384 - (601429*\[Nu])/321024)*Lhat . \[Chi]2) + 
          (y0/y)^(28/3)*((-7863905*Pi)/3969024 + (19483877/11907072 + 
              (19483877*\[Delta])/11907072 + (43309*\[Nu])/1488384)*
             Lhat . \[Chi]1 + (19483877/11907072 - (19483877*\[Delta])/
               11907072 + (43309*\[Nu])/1488384)*Lhat . \[Chi]2) + 
          (y0/y)^(47/3)*((1807715*Pi)/515584 + (-752815/773376 - 
              (752815*\[Delta])/773376 + (263725*\[Nu])/386688)*
             Lhat . \[Chi]1 + (-752815/773376 + (752815*\[Delta])/773376 + 
              (263725*\[Nu])/386688)*Lhat . \[Chi]2) + (y0/y)^(19/3)*
           ((-9077*Pi)/58368 + (25955/43776 + (25955*\[Delta])/43776 + 
              (40397*\[Nu])/43776)*Lhat . \[Chi]1 + 
            (25955/43776 - (25955*\[Delta])/43776 + (40397*\[Nu])/43776)*
             Lhat . \[Chi]2)) + 
        y^4*((y0/y)^(25/3)*(-15184477583075/149911437312 + 
            (263006787845*\[Nu])/1784659968 - (12308495*\[Nu]^2)/272384) + 
          (y0/y)^(44/3)*(6418000741415/83879018496 - (279857204195*\[Nu])/
             1497839616 + (202233305*\[Nu]^2)/2743296) + 
          (y0^23*((-16468025/2933653504 - (16468025*\[Delta])/2933653504 + 
               (16468025*\[Nu])/1466826752)*(Lhat . \[Chi]1)^2 - 
             (16468025*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/733413376 + 
             (-16468025/2933653504 + (16468025*\[Delta])/2933653504 + 
               (16468025*\[Nu])/1466826752)*(Lhat . \[Chi]2)^2 + 
             (16468025/2933653504 + (16468025*\[Delta])/2933653504 - 
               (16468025*\[Nu])/1466826752)*\[Chi]1 . \[Chi]1 + 
             (16468025*\[Nu]*\[Chi]1 . \[Chi]2)/733413376 + 
             (16468025/2933653504 - (16468025*\[Delta])/2933653504 - 
               (16468025*\[Nu])/1466826752)*\[Chi]2 . \[Chi]2))/y^23 + 
          (y0/y)^(31/3)*(-4258978939165/1092211900416 + (58159040245*\[Nu])/
             2167087104 - (913765865*\[Nu]^2)/35721216 + 
            (3001835/201097216 - (8820165*q1)/5292032 + (3001835*\[Delta])/
               201097216 - (8820165*q1*\[Delta])/5292032 - (3001835*\[Nu])/
               100548608 + (8820165*q1*\[Nu])/2646016)*(Lhat . \[Chi]1)^2 - 
            (110092435*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/50274304 + 
            (3001835/201097216 - (8820165*q2)/5292032 - (3001835*\[Delta])/
               201097216 + (8820165*q2*\[Delta])/5292032 - (3001835*\[Nu])/
               100548608 + (8820165*q2*\[Nu])/2646016)*(Lhat . \[Chi]2)^2 + 
            (-2315745/201097216 + (2940055*q1)/5292032 - (2315745*\[Delta])/
               201097216 + (2940055*q1*\[Delta])/5292032 + (2315745*\[Nu])/
               100548608 - (2940055*q1*\[Nu])/2646016)*\[Chi]1 . \[Chi]1 - 
            (114037835*\[Nu]*\[Chi]1 . \[Chi]2)/50274304 + 
            (-2315745/201097216 + (2940055*q2)/5292032 + (2315745*\[Delta])/
               201097216 - (2940055*q2*\[Delta])/5292032 + (2315745*\[Nu])/
               100548608 - (2940055*q2*\[Nu])/2646016)*\[Chi]2 . \[Chi]2) + 
          (y0/y)^(19/3)*(66651408325/54363488256 - (4420477975*\[Nu])/
             107864064 + (455505175*\[Nu]^2)/23113728 + 
            (10636475/424607744 - (2612175*q1)/3424256 + (10636475*\[Delta])/
               424607744 - (2612175*q1*\[Delta])/3424256 - (10636475*\[Nu])/
               212303872 + (2612175*q1*\[Nu])/1712128)*(Lhat . \[Chi]1)^2 - 
            (102907225*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/106151936 + 
            (10636475/424607744 - (2612175*q2)/3424256 - (10636475*\[Delta])/
               424607744 + (2612175*q2*\[Delta])/3424256 - (10636475*\[Nu])/
               212303872 + (2612175*q2*\[Nu])/1712128)*(Lhat . \[Chi]2)^2 + 
            (-7849575/424607744 + (870725*q1)/3424256 - (7849575*\[Delta])/
               424607744 + (870725*q1*\[Delta])/3424256 + (7849575*\[Nu])/
               212303872 - (870725*q1*\[Nu])/1712128)*\[Chi]1 . \[Chi]1 - 
            (115819475*\[Nu]*\[Chi]1 . \[Chi]2)/106151936 + 
            (-7849575/424607744 + (870725*q2)/3424256 + (7849575*\[Delta])/
               424607744 - (870725*q2*\[Delta])/3424256 + (7849575*\[Nu])/
               212303872 - (870725*q2*\[Nu])/1712128)*\[Chi]2 . \[Chi]2) + 
          (y0/y)^(50/3)*(14858448025/6236504064 - (564007765*\[Nu])/
             37122048 + (360195605*\[Nu]^2)/18561024 + 
            (773323215/19435454464 + (3840795*q1)/4124672 + (773323215*
                \[Delta])/19435454464 + (3840795*q1*\[Delta])/4124672 - 
              (773323215*\[Nu])/9717727232 - (3840795*q1*\[Nu])/2062336)*
             (Lhat . \[Chi]1)^2 + (5043596775*\[Nu]*Lhat . \[Chi]1*
              Lhat . \[Chi]2)/4858863616 + (773323215/19435454464 + 
              (3840795*q2)/4124672 - (773323215*\[Delta])/19435454464 - 
              (3840795*q2*\[Delta])/4124672 - (773323215*\[Nu])/9717727232 - 
              (3840795*q2*\[Nu])/2062336)*(Lhat . \[Chi]2)^2 + 
            (107844345/19435454464 - (1280265*q1)/4124672 + (107844345*
                \[Delta])/19435454464 - (1280265*q1*\[Delta])/4124672 - 
              (107844345*\[Nu])/9717727232 + (1280265*q1*\[Nu])/2062336)*
             \[Chi]1 . \[Chi]1 + (6140453025*\[Nu]*\[Chi]1 . \[Chi]2)/
             4858863616 + (107844345/19435454464 - (1280265*q2)/4124672 - 
              (107844345*\[Delta])/19435454464 + (1280265*q2*\[Delta])/
               4124672 - (107844345*\[Nu])/9717727232 + (1280265*q2*\[Nu])/
               2062336)*\[Chi]2 . \[Chi]2) + (y0/y)^(38/3)*
           (19001208878315/146342117376 - (470460875*\[Nu])/10208016 - 
            (582722335*\[Nu]^2)/43075584 + (-76656915/791314432 + 
              (10781055*q1)/3190784 - (76656915*\[Delta])/791314432 + 
              (10781055*q1*\[Delta])/3190784 + (76656915*\[Nu])/395657216 - 
              (10781055*q1*\[Nu])/1595392)*(Lhat . \[Chi]1)^2 + 
            (870734085*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/197828608 + 
            (-76656915/791314432 + (10781055*q2)/3190784 + (76656915*
                \[Delta])/791314432 - (10781055*q2*\[Delta])/3190784 + 
              (76656915*\[Nu])/395657216 - (10781055*q2*\[Nu])/1595392)*
             (Lhat . \[Chi]2)^2 + (48578355/791314432 - (3593685*q1)/
               3190784 + (48578355*\[Delta])/791314432 - (3593685*q1*
                \[Delta])/3190784 - (48578355*\[Nu])/395657216 + 
              (3593685*q1*\[Nu])/1595392)*\[Chi]1 . \[Chi]1 + 
            (939812235*\[Nu]*\[Chi]1 . \[Chi]2)/197828608 + 
            (48578355/791314432 - (3593685*q2)/3190784 - (48578355*\[Delta])/
               791314432 + (3593685*q2*\[Delta])/3190784 - (48578355*\[Nu])/
               395657216 + (3593685*q2*\[Nu])/1595392)*\[Chi]2 . \[Chi]2))) + 
      e0^8*((-477572725*y0^19)/(899022848*y^19) + (1476825*(y0/y)^(19/3))/
         1910423552 + (1057513275*(y0/y)^(38/3))/11912052736 + 
        (1358443365*(y0/y)^(76/3))/2921824256 + 
        y^2*((y0/y)^(76/3)*(17820545338889311/567441645109248 - 
            (8723761870475*\[Nu])/519635206144) + (y0/y)^(82/3)*
           (1282823351015/245433237504 - (89204447635*\[Nu])/8765472768) + 
          (y0/y)^(44/3)*(19095604957915/4955413938176 - (387119745775*\[Nu])/
             95296421888) + (y0/y)^(38/3)*(4270360535675/1183114067968 - 
            (75467925975*\[Nu])/42254073856) + (y0/y)^(25/3)*
           (636957366635/24942489894912 - (109804347275*\[Nu])/
             6235622473728) + (y0/y)^(19/3)*(11176541275/528625434624 - 
            (58440075*\[Nu])/6293159936) + 
          (y0^19*(-827333215754025/28797499867136 + (1182168921675*\[Nu])/
              79114010624))/y^19 + (y0^21*(-639088761625/46749188096 + 
             (269703432635*\[Nu])/16182411264))/y^21) + 
        y^3*((y0/y)^(76/3)*((1940014777080775*Pi)/615708383772672 + 
            (-5867553443322397/615708383772672 - (5867553443322397*\[Delta])/
               615708383772672 - (260326156794689*\[Nu])/76963547971584)*
             Lhat . \[Chi]1 + (-5867553443322397/615708383772672 + 
              (5867553443322397*\[Delta])/615708383772672 - (260326156794689*
                \[Nu])/76963547971584)*Lhat . \[Chi]2) + 
          (y0^22*((-486732240505*Pi)/43153096704 + 
             (811107539977/129459290112 + (811107539977*\[Delta])/
                129459290112 - (16152497641*\[Nu])/16182411264)*
              Lhat . \[Chi]1 + (811107539977/129459290112 - (811107539977*
                 \[Delta])/129459290112 - (16152497641*\[Nu])/16182411264)*
              Lhat . \[Chi]2))/y^22 + (y0/y)^(38/3)*
           ((40932294325*Pi)/158228021248 + (-393361586995/474684063744 - 
              (393361586995*\[Delta])/474684063744 - (14738017645*\[Nu])/
               29667753984)*Lhat . \[Chi]1 + (-393361586995/474684063744 + 
              (393361586995*\[Delta])/474684063744 - (14738017645*\[Nu])/
               29667753984)*Lhat . \[Chi]2) + (y0/y)^(47/3)*
           ((3938259843455*Pi)/2763596234752 + 
            (-14684105084915/8290788704256 - (14684105084915*\[Delta])/
               8290788704256 - (393321464515*\[Nu])/1036348588032)*
             Lhat . \[Chi]1 + (-14684105084915/8290788704256 + 
              (14684105084915*\[Delta])/8290788704256 - (393321464515*\[Nu])/
               1036348588032)*Lhat . \[Chi]2) + (y0/y)^(19/3)*
           ((880469*Pi)/1348534272 + (-2517635/1011400704 - 
              (2517635*\[Delta])/1011400704 - (3918509*\[Nu])/1011400704)*
             Lhat . \[Chi]1 + (-2517635/1011400704 + (2517635*\[Delta])/
               1011400704 - (3918509*\[Nu])/1011400704)*Lhat . \[Chi]2) + 
          (y0/y)^(28/3)*((31255955045*Pi)/517837160448 + 
            (-13343752135/8803231727616 - (13343752135*\[Delta])/
               8803231727616 + (17638125925*\[Nu])/1100403965952)*
             Lhat . \[Chi]1 + (-13343752135/8803231727616 + (13343752135*
                \[Delta])/8803231727616 + (17638125925*\[Nu])/1100403965952)*
             Lhat . \[Chi]2) + (y0/y)^(85/3)*((13131619195*Pi)/1348534272 + 
            (-71091869435/26296418304 - (71091869435*\[Delta])/26296418304 + 
              (24904795025*\[Nu])/13148209152)*Lhat . \[Chi]1 + 
            (-71091869435/26296418304 + (71091869435*\[Delta])/26296418304 + 
              (24904795025*\[Nu])/13148209152)*Lhat . \[Chi]2) + 
          (y0^19*((-292821487325*Pi)/113276878848 + 
             (128815154315/16182411264 + (128815154315*\[Delta])/
                16182411264 + (24074451455*\[Nu])/7079804928)*
              Lhat . \[Chi]1 + (128815154315/16182411264 - (128815154315*
                 \[Delta])/16182411264 + (24074451455*\[Nu])/7079804928)*
              Lhat . \[Chi]2))/y^19) + 
        y^4*((y0^21*(-7749972576746884875/10482289951637504 + 
             (222185342289737555*\[Nu])/172784999202816 - 
             (222538543653335*\[Nu]^2)/474684063744))/y^21 + 
          (y0/y)^(25/3)*(101229723407200645/144936407163469824 - 
            (2040458464608665*\[Nu])/2588150127919104 + 
            (4345114885025*\[Nu]^2)/20540874031104) + (y0/y)^(44/3)*
           (63153298470150504545/403091695412969472 - 
            (67187606398297745*\[Nu])/276848691904512 + 
            (82878744905425*\[Nu]^2)/1014097772544) + (y0/y)^(82/3)*
           (50485604945073418063/142995294567530496 - 
            (559313713693045699*\[Nu])/638371850747904 + 
            (1718581088483575*\[Nu]^2)/4676716855296) + (y0/y)^(107/3)*
           ((-331501613625/24050659229696 - (331501613625*\[Delta])/
               24050659229696 + (331501613625*\[Nu])/12025329614848)*
             (Lhat . \[Chi]1)^2 - (331501613625*\[Nu]*Lhat . \[Chi]1*
              Lhat . \[Chi]2)/6012664807424 + (-331501613625/24050659229696 + 
              (331501613625*\[Delta])/24050659229696 + (331501613625*\[Nu])/
               12025329614848)*(Lhat . \[Chi]2)^2 + 
            (331501613625/24050659229696 + (331501613625*\[Delta])/
               24050659229696 - (331501613625*\[Nu])/12025329614848)*
             \[Chi]1 . \[Chi]1 + (331501613625*\[Nu]*\[Chi]1 . \[Chi]2)/
             6012664807424 + (331501613625/24050659229696 - (331501613625*
                \[Delta])/24050659229696 - (331501613625*\[Nu])/
               12025329614848)*\[Chi]2 . \[Chi]2) + 
          (y0^19*(-99152895983432008475/205834057232154624 + 
             (3594823244638825*\[Nu])/10471818133504 - 
             (89575610210075*\[Nu]^2)/2243961028608 + 
             (10584574318425/46375194591232 - (3077183095245*q1)/
                373993504768 + (10584574318425*\[Delta])/46375194591232 - 
               (3077183095245*q1*\[Delta])/373993504768 - (10584574318425*
                 \[Nu])/23187597295616 + (3077183095245*q1*\[Nu])/
                186996752384)*(Lhat . \[Chi]1)^2 - (124704854310435*\[Nu]*
               Lhat . \[Chi]1*Lhat . \[Chi]2)/11593798647808 + 
             (10584574318425/46375194591232 - (3077183095245*q2)/
                373993504768 - (10584574318425*\[Delta])/46375194591232 + 
               (3077183095245*q2*\[Delta])/373993504768 - (10584574318425*
                 \[Nu])/23187597295616 + (3077183095245*q2*\[Nu])/
                186996752384)*(Lhat . \[Chi]2)^2 + (-6534977305725/
                46375194591232 + (1025727698415*q1)/373993504768 - 
               (6534977305725*\[Delta])/46375194591232 + (1025727698415*q1*
                 \[Delta])/373993504768 + (6534977305725*\[Nu])/
                23187597295616 - (1025727698415*q1*\[Nu])/186996752384)*
              \[Chi]1 . \[Chi]1 - (10286554762245*\[Nu]*\[Chi]1 . \[Chi]2)/
              891830665216 + (-6534977305725/46375194591232 + (1025727698415*
                 q2)/373993504768 + (6534977305725*\[Delta])/46375194591232 - 
               (1025727698415*q2*\[Delta])/373993504768 + (6534977305725*
                 \[Nu])/23187597295616 - (1025727698415*q2*\[Nu])/
                186996752384)*\[Chi]2 . \[Chi]2))/y^19 + 
          (y0^23*(-74306826032271145/989586813616128 + (91456236907795*\[Nu])/
              327244316672 - (43375453350275*\[Nu]^2)/194188935168 + 
             (-5151047184685/271116522225664 - (361675940715*q1)/
                57537462272 - (5151047184685*\[Delta])/271116522225664 - 
               (361675940715*q1*\[Delta])/57537462272 + (5151047184685*\[Nu])/
                135558261112832 + (361675940715*q1*\[Nu])/28768731136)*
              (Lhat . \[Chi]1)^2 - (539555016798565*\[Nu]*Lhat . \[Chi]1*
               Lhat . \[Chi]2)/67779130556416 + (-5151047184685/
                271116522225664 - (361675940715*q2)/57537462272 + 
               (5151047184685*\[Delta])/271116522225664 + (361675940715*q2*
                 \[Delta])/57537462272 + (5151047184685*\[Nu])/
                135558261112832 + (361675940715*q2*\[Nu])/28768731136)*
              (Lhat . \[Chi]2)^2 + (-11683140116555/271116522225664 + 
               (120558646905*q1)/57537462272 - (11683140116555*\[Delta])/
                271116522225664 + (120558646905*q1*\[Delta])/57537462272 + 
               (11683140116555*\[Nu])/135558261112832 - (120558646905*q1*
                 \[Nu])/28768731136)*\[Chi]1 . \[Chi]1 - 
             (579755484332915*\[Nu]*\[Chi]1 . \[Chi]2)/67779130556416 + 
             (-11683140116555/271116522225664 + (120558646905*q2)/
                57537462272 + (11683140116555*\[Delta])/271116522225664 - 
               (120558646905*q2*\[Delta])/57537462272 + (11683140116555*
                 \[Nu])/135558261112832 - (120558646905*q2*\[Nu])/
                28768731136)*\[Chi]2 . \[Chi]2))/y^23 + 
          (y0/y)^(31/3)*(253661458938030594847/66921797857604272128 - 
            (66875581332031657*\[Nu])/40855798447865856 - 
            (283012207926125*\[Nu]^2)/486378552950784 + 
            (1239661853125/724799412240384 - (7002887067*q1)/794736197632 + 
              (1239661853125*\[Delta])/724799412240384 - (7002887067*q1*
                \[Delta])/794736197632 - (1239661853125*\[Nu])/
               362399706120192 + (7002887067*q1*\[Nu])/397368098816)*
             (Lhat . \[Chi]1)^2 - (1777014770681*\[Nu]*Lhat . \[Chi]1*
              Lhat . \[Chi]2)/60399951020032 + 
            (1239661853125/724799412240384 - (7002887067*q2)/794736197632 - 
              (1239661853125*\[Delta])/724799412240384 + (7002887067*q2*
                \[Delta])/794736197632 - (1239661853125*\[Nu])/
               362399706120192 + (7002887067*q2*\[Nu])/397368098816)*
             (Lhat . \[Chi]2)^2 + (981252395275/724799412240384 + 
              (2334295689*q1)/794736197632 + (981252395275*\[Delta])/
               724799412240384 + (2334295689*q1*\[Delta])/794736197632 - 
              (981252395275*\[Nu])/362399706120192 - (2334295689*q1*\[Nu])/
               397368098816)*\[Chi]1 . \[Chi]1 - (88278867161*\[Nu]*
              \[Chi]1 . \[Chi]2)/13938450235392 + 
            (981252395275/724799412240384 + (2334295689*q2)/794736197632 - 
              (981252395275*\[Delta])/724799412240384 - (2334295689*q2*
                \[Delta])/794736197632 - (981252395275*\[Nu])/
               362399706120192 - (2334295689*q2*\[Nu])/397368098816)*
             \[Chi]2 . \[Chi]2) + (y0/y)^(19/3)*
           (-6465186607525/1256014032666624 + (428786363575*\[Nu])/
             2492091334656 - (44184001975*\[Nu]^2)/534019571712 + 
            (-1031738075/9810137317376 + (253380975*q1)/79114010624 - 
              (1031738075*\[Delta])/9810137317376 + (253380975*q1*\[Delta])/
               79114010624 + (1031738075*\[Nu])/4905068658688 - 
              (253380975*q1*\[Nu])/39557005312)*(Lhat . \[Chi]1)^2 + 
            (9982000825*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/2452534329344 + 
            (-1031738075/9810137317376 + (253380975*q2)/79114010624 + 
              (1031738075*\[Delta])/9810137317376 - (253380975*q2*\[Delta])/
               79114010624 + (1031738075*\[Nu])/4905068658688 - 
              (253380975*q2*\[Nu])/39557005312)*(Lhat . \[Chi]2)^2 + 
            (761408775/9810137317376 - (84460325*q1)/79114010624 + 
              (761408775*\[Delta])/9810137317376 - (84460325*q1*\[Delta])/
               79114010624 - (761408775*\[Nu])/4905068658688 + 
              (84460325*q1*\[Nu])/39557005312)*\[Chi]1 . \[Chi]1 + 
            (11234489075*\[Nu]*\[Chi]1 . \[Chi]2)/2452534329344 + 
            (761408775/9810137317376 - (84460325*q2)/79114010624 - 
              (761408775*\[Delta])/9810137317376 + (84460325*q2*\[Delta])/
               79114010624 - (761408775*\[Nu])/4905068658688 + 
              (84460325*q2*\[Nu])/39557005312)*\[Chi]2 . \[Chi]2) + 
          (y0/y)^(38/3)*(35817278735623775/1040334855340032 - 
            (886818749375*\[Nu])/72568000512 - (14279610819175*\[Nu]^2)/
             3980873170944 + (-1878477702075/73130114547712 + 
              (264189752775*q1)/294879494144 - (1878477702075*\[Delta])/
               73130114547712 + (264189752775*q1*\[Delta])/294879494144 + 
              (1878477702075*\[Nu])/36565057273856 - (264189752775*q1*\[Nu])/
               147439747072)*(Lhat . \[Chi]1)^2 + (21337338752925*\[Nu]*
              Lhat . \[Chi]1*Lhat . \[Chi]2)/18282528636928 + 
            (-1878477702075/73130114547712 + (264189752775*q2)/294879494144 + 
              (1878477702075*\[Delta])/73130114547712 - (264189752775*q2*
                \[Delta])/294879494144 + (1878477702075*\[Nu])/
               36565057273856 - (264189752775*q2*\[Nu])/147439747072)*
             (Lhat . \[Chi]2)^2 + (1190412589275/73130114547712 - 
              (88063250925*q1)/294879494144 + (1190412589275*\[Delta])/
               73130114547712 - (88063250925*q1*\[Delta])/294879494144 - 
              (1190412589275*\[Nu])/36565057273856 + (88063250925*q1*\[Nu])/
               147439747072)*\[Chi]1 . \[Chi]1 + (23030098818675*\[Nu]*
              \[Chi]1 . \[Chi]2)/18282528636928 + 
            (1190412589275/73130114547712 - (88063250925*q2)/294879494144 - 
              (1190412589275*\[Delta])/73130114547712 + (88063250925*q2*
                \[Delta])/294879494144 - (1190412589275*\[Nu])/
               36565057273856 + (88063250925*q2*\[Nu])/147439747072)*
             \[Chi]2 . \[Chi]2) + (y0/y)^(50/3)*(5608464678063411985/
             170456328645378048 - (17654955420440965*\[Nu])/156095539052544 + 
            (114939820475915*\[Nu]^2)/1393710170112 + 
            (-22325353534725/729684702396416 + (9722558790855*q1)/
               4955413938176 - (22325353534725*\[Delta])/729684702396416 + 
              (9722558790855*q1*\[Delta])/4955413938176 + (22325353534725*
                \[Nu])/364842351198208 - (9722558790855*q1*\[Nu])/
               2477706969088)*(Lhat . \[Chi]1)^2 + (2025002164529415*\[Nu]*
              Lhat . \[Chi]1*Lhat . \[Chi]2)/729684702396416 + 
            (-22325353534725/729684702396416 + (9722558790855*q2)/
               4955413938176 + (22325353534725*\[Delta])/729684702396416 - 
              (9722558790855*q2*\[Delta])/4955413938176 + (22325353534725*
                \[Nu])/364842351198208 - (9722558790855*q2*\[Nu])/
               2477706969088)*(Lhat . \[Chi]2)^2 + 
            (-13419187226325/2918738809585664 - (3240852930285*q1)/
               4955413938176 - (13419187226325*\[Delta])/2918738809585664 - 
              (3240852930285*q1*\[Delta])/4955413938176 + (13419187226325*
                \[Nu])/1459369404792832 + (3240852930285*q1*\[Nu])/
               2477706969088)*\[Chi]1 . \[Chi]1 + (36450830552145*\[Nu]*
              \[Chi]1 . \[Chi]2)/14032398123008 + 
            (-13419187226325/2918738809585664 - (3240852930285*q2)/
               4955413938176 + (13419187226325*\[Delta])/2918738809585664 + 
              (3240852930285*q2*\[Delta])/4955413938176 + (13419187226325*
                \[Nu])/1459369404792832 + (3240852930285*q2*\[Nu])/
               2477706969088)*\[Chi]2 . \[Chi]2) + (y0/y)^(88/3)*
           (31627504378343045/1484380220424192 - (878265785298805*\[Nu])/
             8835596550144 + (5320117031795*\[Nu]^2)/48547233792 + 
            (26312595165595/220282174308352 + (120901459485*q1)/46749188096 + 
              (26312595165595*\[Delta])/220282174308352 + (120901459485*q1*
                \[Delta])/46749188096 - (26312595165595*\[Nu])/
               110141087154176 - (120901459485*q1*\[Nu])/23374594048)*
             (Lhat . \[Chi]1)^2 + (12364098693775*\[Nu]*Lhat . \[Chi]1*
              Lhat . \[Chi]2)/4236195659776 + 
            (26312595165595/220282174308352 + (120901459485*q2)/46749188096 - 
              (26312595165595*\[Delta])/220282174308352 - (120901459485*q2*
                \[Delta])/46749188096 - (26312595165595*\[Nu])/
               110141087154176 - (120901459485*q2*\[Nu])/23374594048)*
             (Lhat . \[Chi]2)^2 + (1425007089885/220282174308352 - 
              (40300486495*q1)/46749188096 + (1425007089885*\[Delta])/
               220282174308352 - (40300486495*q1*\[Delta])/46749188096 - 
              (1425007089885*\[Nu])/110141087154176 + (40300486495*q1*\[Nu])/
               23374594048)*\[Chi]1 . \[Chi]1 + (191320899454325*\[Nu]*
              \[Chi]1 . \[Chi]2)/55070543577088 + 
            (1425007089885/220282174308352 - (40300486495*q2)/46749188096 - 
              (1425007089885*\[Delta])/220282174308352 + (40300486495*q2*
                \[Delta])/46749188096 - (1425007089885*\[Nu])/
               110141087154176 + (40300486495*q2*\[Nu])/23374594048)*
             \[Chi]2 . \[Chi]2) + (y0/y)^(76/3)*(232358293936773502955071/
             310989531220631617536 - (27178751791741369*\[Nu])/
             42915754672128 + (396682334610307925*\[Nu]^2)/3390344619098112 + 
            (-47239496290715/177272921260032 + (4450934873493*q1)/
               461648232448 - (47239496290715*\[Delta])/177272921260032 + 
              (4450934873493*q1*\[Delta])/461648232448 + (47239496290715*
                \[Nu])/88636460630016 - (4450934873493*q1*\[Nu])/
               230824116224)*(Lhat . \[Chi]1)^2 + (186261236016103*\[Nu]*
              Lhat . \[Chi]1*Lhat . \[Chi]2)/14772743438336 + 
            (-47239496290715/177272921260032 + (4450934873493*q2)/
               461648232448 + (47239496290715*\[Delta])/177272921260032 - 
              (4450934873493*q2*\[Delta])/461648232448 + (47239496290715*
                \[Nu])/88636460630016 - (4450934873493*q2*\[Nu])/
               230824116224)*(Lhat . \[Chi]2)^2 + 
            (29087726024755/177272921260032 - (1483644957831*q1)/
               461648232448 + (29087726024755*\[Delta])/177272921260032 - 
              (1483644957831*q1*\[Delta])/461648232448 - (29087726024755*
                \[Nu])/88636460630016 + (1483644957831*q1*\[Nu])/
               230824116224)*\[Chi]1 . \[Chi]1 + (46062106910143*\[Nu]*
              \[Chi]1 . \[Chi]2)/3409094639616 + 
            (29087726024755/177272921260032 - (1483644957831*q2)/
               461648232448 - (29087726024755*\[Delta])/177272921260032 + 
              (1483644957831*q2*\[Delta])/461648232448 - (29087726024755*
                \[Nu])/88636460630016 + (1483644957831*q2*\[Nu])/
               230824116224)*\[Chi]2 . \[Chi]2))))/(y^5*\[Nu])


(* ::Subsection::Closed:: *)
(*Resummed orbital phase till e0^8*)


\[Phi]resumofy = 
   -(((1 - e0^2)^(1/50)*(-(y^2*(-55/384 - 3715/(32256*\[Nu]))) + 
       1/(32*\[Nu]) + y^3*((-5*Pi)/(16*\[Nu]) - (95/384 - 565/(1536*\[Nu]) - 
           (565*\[Delta])/(1536*\[Nu]))*Lhat . \[Chi]1 - 
         (95/384 - 565/(1536*\[Nu]) + (565*\[Delta])/(1536*\[Nu]))*
          Lhat . \[Chi]2) + y^4*(27145/32256 + 15293365/(32514048*\[Nu]) + 
         (3085*\[Nu])/4608 - (1415/126976 - (75*q1)/64 - 
           1415/(253952*\[Nu]) + (75*q1)/(128*\[Nu]) - (1415*\[Delta])/
            (253952*\[Nu]) + (75*q1*\[Delta])/(128*\[Nu]))*
          (Lhat . \[Chi]1)^2 - (45705*Lhat . \[Chi]1*Lhat . \[Chi]2)/63488 - 
         (1415/126976 - (75*q2)/64 - 1415/(253952*\[Nu]) + 
           (75*q2)/(128*\[Nu]) + (1415*\[Delta])/(253952*\[Nu]) - 
           (75*q2*\[Delta])/(128*\[Nu]))*(Lhat . \[Chi]2)^2 - 
         (-2655/126976 + (25*q1)/64 + 2655/(253952*\[Nu]) - 
           (25*q1)/(128*\[Nu]) + (2655*\[Delta])/(253952*\[Nu]) - 
           (25*q1*\[Delta])/(128*\[Nu]))*\[Chi]1 . \[Chi]1 - 
         (52255*\[Chi]1 . \[Chi]2)/63488 - (-2655/126976 + (25*q2)/64 + 
           2655/(253952*\[Nu]) - (25*q2)/(128*\[Nu]) - (2655*\[Delta])/
            (253952*\[Nu]) + (25*q2*\[Delta])/(128*\[Nu]))*
          \[Chi]2 . \[Chi]2 + (y0/y)^(31/3)*
          (-((-525/4317184 + 525/(8634368*\[Nu]) + (525*\[Delta])/(8634368*
                \[Nu]))*(Lhat . \[Chi]1)^2) - (525*Lhat . \[Chi]1*
             Lhat . \[Chi]2)/2158592 - (-525/4317184 + 525/(8634368*\[Nu]) - 
             (525*\[Delta])/(8634368*\[Nu]))*(Lhat . \[Chi]2)^2 - 
           (525/4317184 - 525/(8634368*\[Nu]) - (525*\[Delta])/
              (8634368*\[Nu]))*\[Chi]1 . \[Chi]1 + (525*\[Chi]1 . \[Chi]2)/
            2158592 - (525/4317184 - 525/(8634368*\[Nu]) + (525*\[Delta])/
              (8634368*\[Nu]))*\[Chi]2 . \[Chi]2)) + 
       e0^2*(y^2*(11/3840 - (y0/y)^(25/3)*(-6895/104448 + 
             14165/(417792*\[Nu])) - (y0/y)^(19/3)*(-4155/28672 + 
             794635/(2408448*\[Nu])) + 743/(322560*\[Nu])) + 1/(1600*\[Nu]) - 
         (105*(y0/y)^(19/3))/(8704*\[Nu]) + y^3*(-1/160*Pi/\[Nu] - 
           (19/3840 - 113/(15360*\[Nu]) - (113*\[Delta])/(15360*\[Nu]))*
            Lhat . \[Chi]1 - (19/3840 - 113/(15360*\[Nu]) + 
             (113*\[Delta])/(15360*\[Nu]))*Lhat . \[Chi]2 + 
           (y0/y)^(28/3)*((-13195*Pi)/(208896*\[Nu]) - 
             (1925/156672 - 5495/(313344*\[Nu]) - (5495*\[Delta])/
                (313344*\[Nu]))*Lhat . \[Chi]1 - (1925/156672 - 5495/
                (313344*\[Nu]) + (5495*\[Delta])/(313344*\[Nu]))*
              Lhat . \[Chi]2) + (y0/y)^(19/3)*((-313*Pi)/(30720*\[Nu]) - 
             (-1393/23040 - 179/(4608*\[Nu]) - (179*\[Delta])/(4608*\[Nu]))*
              Lhat . \[Chi]1 - (-1393/23040 - 179/(4608*\[Nu]) + 
               (179*\[Delta])/(4608*\[Nu]))*Lhat . \[Chi]2)) + 
         y^4*(5429/322560 - (y0/y)^(25/3)*(-23982055/10838016 + 
             2251200955/(2427715584*\[Nu]) + (272845*\[Nu])/344064) + 
           3058673/(325140480*\[Nu]) + (617*\[Nu])/46080 - 
           (283/1269760 - (3*q1)/128 - 283/(2539520*\[Nu]) + 
             (3*q1)/(256*\[Nu]) - (283*\[Delta])/(2539520*\[Nu]) + 
             (3*q1*\[Delta])/(256*\[Nu]))*(Lhat . \[Chi]1)^2 - 
           (9141*Lhat . \[Chi]1*Lhat . \[Chi]2)/634880 - 
           (283/1269760 - (3*q2)/128 - 283/(2539520*\[Nu]) + 
             (3*q2)/(256*\[Nu]) + (283*\[Delta])/(2539520*\[Nu]) - 
             (3*q2*\[Delta])/(256*\[Nu]))*(Lhat . \[Chi]2)^2 - 
           (-531/1269760 + q1/128 + 531/(2539520*\[Nu]) - q1/(256*\[Nu]) + 
             (531*\[Delta])/(2539520*\[Nu]) - (q1*\[Delta])/(256*\[Nu]))*
            \[Chi]1 . \[Chi]1 - (10451*\[Chi]1 . \[Chi]2)/634880 - 
           (-531/1269760 + q2/128 + 531/(2539520*\[Nu]) - q2/(256*\[Nu]) - 
             (531*\[Delta])/(2539520*\[Nu]) + (q2*\[Delta])/(256*\[Nu]))*
            \[Chi]2 . \[Chi]2 + (y0/y)^(50/3)*(-((215775/1022918656 - 
                215775/(2045837312*\[Nu]) - (215775*\[Delta])/(2045837312*
                  \[Nu]))*(Lhat . \[Chi]1)^2) + (215775*Lhat . \[Chi]1*Lhat . 
                \[Chi]2)/511459328 - (215775/1022918656 - 215775/
                (2045837312*\[Nu]) + (215775*\[Delta])/(2045837312*\[Nu]))*
              (Lhat . \[Chi]2)^2 - (-215775/1022918656 + 215775/(2045837312*
                 \[Nu]) + (215775*\[Delta])/(2045837312*\[Nu]))*
              \[Chi]1 . \[Chi]1 - (215775*\[Chi]1 . \[Chi]2)/511459328 - 
             (-215775/1022918656 + 215775/(2045837312*\[Nu]) - (215775*
                 \[Delta])/(2045837312*\[Nu]))*\[Chi]2 . \[Chi]2) + 
           (y0/y)^(31/3)*(19505/221184 + 5966255/(1263403008*\[Nu]) - 
             (635425*\[Nu])/3760128 - (-226079/164052992 - (9345*q1)/278528 + 
               226079/(328105984*\[Nu]) + (9345*q1)/(557056*\[Nu]) + 
               (226079*\[Delta])/(328105984*\[Nu]) + (9345*q1*\[Delta])/
                (557056*\[Nu]))*(Lhat . \[Chi]1)^2 - (190603*Lhat . \[Chi]1*
               Lhat . \[Chi]2)/10253312 - (-226079/164052992 - (9345*q2)/
                278528 + 226079/(328105984*\[Nu]) + (9345*q2)/(557056*
                 \[Nu]) - (226079*\[Delta])/(328105984*\[Nu]) - (9345*q2*
                 \[Delta])/(557056*\[Nu]))*(Lhat . \[Chi]2)^2 - 
             (-10479/41013248 + (3115*q1)/278528 + 10479/(82026496*\[Nu]) - 
               (3115*q1)/(557056*\[Nu]) + (10479*\[Delta])/(82026496*\[Nu]) - 
               (3115*q1*\[Delta])/(557056*\[Nu]))*\[Chi]1 . \[Chi]1 - 
             (1876651*\[Chi]1 . \[Chi]2)/82026496 - (-10479/41013248 + 
               (3115*q2)/278528 + 10479/(82026496*\[Nu]) - (3115*q2)/
                (557056*\[Nu]) - (10479*\[Delta])/(82026496*\[Nu]) + 
               (3115*q2*\[Delta])/(557056*\[Nu]))*\[Chi]2 . \[Chi]2) + 
           (y0/y)^(19/3)*(-30486055/11354112 + 459664885/(5722472448*\[Nu]) + 
             (3141415*\[Nu])/2433024 - (73355/22347776 - (18015*q1)/180224 - 
               73355/(44695552*\[Nu]) + (18015*q1)/(360448*\[Nu]) - 
               (73355*\[Delta])/(44695552*\[Nu]) + (18015*q1*\[Delta])/
                (360448*\[Nu]))*(Lhat . \[Chi]1)^2 - (709705*Lhat . \[Chi]1*
               Lhat . \[Chi]2)/11173888 - (73355/22347776 - (18015*q2)/
                180224 - 73355/(44695552*\[Nu]) + (18015*q2)/(360448*\[Nu]) + 
               (73355*\[Delta])/(44695552*\[Nu]) - (18015*q2*\[Delta])/
                (360448*\[Nu]))*(Lhat . \[Chi]2)^2 - 
             (-54135/22347776 + (6005*q1)/180224 + 54135/(44695552*\[Nu]) - 
               (6005*q1)/(360448*\[Nu]) + (54135*\[Delta])/(44695552*\[Nu]) - 
               (6005*q1*\[Delta])/(360448*\[Nu]))*\[Chi]1 . \[Chi]1 - 
             (798755*\[Chi]1 . \[Chi]2)/11173888 - (-54135/22347776 + 
               (6005*q2)/180224 + 54135/(44695552*\[Nu]) - (6005*q2)/
                (360448*\[Nu]) - (54135*\[Delta])/(44695552*\[Nu]) + 
               (6005*q2*\[Delta])/(360448*\[Nu]))*\[Chi]2 . \[Chi]2))) + 
       e0^4*(y^2*(187/128000 - (y0/y)^(38/3)*(3079695/14630912 - 
             2265443255/(5325651968*\[Nu])) - (y0/y)^(44/3)*
            (944615/8249344 - 1940605/(32997376*\[Nu])) - 
           (y0/y)^(25/3)*(-4718077/39690240 + 160172543/(1375928320*\[Nu])) - 
           (y0/y)^(19/3)*(-3138687/43581440 + 200089093/(1220280320*\[Nu])) + 
           12631/(10752000*\[Nu])) + 51/(160000*\[Nu]) - 
         (79317*(y0/y)^(19/3))/(13230080*\[Nu]) + (43155*(y0/y)^(38/3))/
          (4124672*\[Nu]) + y^3*((-51*Pi)/(16000*\[Nu]) - 
           (323/128000 - 1921/(512000*\[Nu]) - (1921*\[Delta])/
              (512000*\[Nu]))*Lhat . \[Chi]1 - 
           (323/128000 - 1921/(512000*\[Nu]) + (1921*\[Delta])/
              (512000*\[Nu]))*Lhat . \[Chi]2 + (y0/y)^(38/3)*
            ((1670365*Pi)/(54788096*\[Nu]) - (601429/10272768 + 16052299/
                (164364288*\[Nu]) + (16052299*\[Delta])/(164364288*\[Nu]))*
              Lhat . \[Chi]1 - (601429/10272768 + 16052299/(164364288*
                 \[Nu]) - (16052299*\[Delta])/(164364288*\[Nu]))*
              Lhat . \[Chi]2) + (y0/y)^(47/3)*((1807715*Pi)/
              (16498688*\[Nu]) - (-263725/12374016 + 752815/(24748032*
                 \[Nu]) + (752815*\[Delta])/(24748032*\[Nu]))*
              Lhat . \[Chi]1 - (-263725/12374016 + 752815/(24748032*\[Nu]) - 
               (752815*\[Delta])/(24748032*\[Nu]))*Lhat . \[Chi]2) + 
           (y0/y)^(19/3)*((-394067*Pi)/(77824000*\[Nu]) - 
             (-1753787/58368000 - 225361/(11673600*\[Nu]) - (225361*\[Delta])/
                (11673600*\[Nu]))*Lhat . \[Chi]1 - (-1753787/58368000 - 
               225361/(11673600*\[Nu]) + (225361*\[Delta])/(11673600*\[Nu]))*
              Lhat . \[Chi]2) + (y0/y)^(28/3)*((-13373927*Pi)/
              (211681280*\[Nu]) - (-10535/15876096 - 32695859/(635043840*
                 \[Nu]) - (32695859*\[Delta])/(635043840*\[Nu]))*
              Lhat . \[Chi]1 - (-10535/15876096 - 32695859/(635043840*
                 \[Nu]) + (32695859*\[Delta])/(635043840*\[Nu]))*
              Lhat . \[Chi]2)) + y^4*(92293/10752000 - (y0/y)^(44/3)*
            (279857204195/47930867712 - 6418000741415/(2684128591872*\[Nu]) - 
             (202233305*\[Nu])/87785472) + 51997441/(10838016000*\[Nu]) + 
           (10489*\[Nu])/1536000 - (y0/y)^(25/3)*
            (-3983012650219/856636784640 + 25455741741361/(7995276656640*
               \[Nu]) + (186701047*\[Nu])/130744320) - 
           (14433/126976000 - (153*q1)/12800 - 14433/(253952000*\[Nu]) + 
             (153*q1)/(25600*\[Nu]) - (14433*\[Delta])/(253952000*\[Nu]) + 
             (153*q1*\[Delta])/(25600*\[Nu]))*(Lhat . \[Chi]1)^2 - 
           (466191*Lhat . \[Chi]1*Lhat . \[Chi]2)/63488000 - 
           (14433/126976000 - (153*q2)/12800 - 14433/(253952000*\[Nu]) + 
             (153*q2)/(25600*\[Nu]) + (14433*\[Delta])/(253952000*\[Nu]) - 
             (153*q2*\[Delta])/(25600*\[Nu]))*(Lhat . \[Chi]2)^2 - 
           (-27081/126976000 + (51*q1)/12800 + 27081/(253952000*\[Nu]) - 
             (51*q1)/(25600*\[Nu]) + (27081*\[Delta])/(253952000*\[Nu]) - 
             (51*q1*\[Delta])/(25600*\[Nu]))*\[Chi]1 . \[Chi]1 - 
           (533001*\[Chi]1 . \[Chi]2)/63488000 - (-27081/126976000 + 
             (51*q2)/12800 + 27081/(253952000*\[Nu]) - 
             (51*q2)/(25600*\[Nu]) - (27081*\[Delta])/(253952000*\[Nu]) + 
             (51*q2*\[Delta])/(25600*\[Nu]))*\[Chi]2 . \[Chi]2 + 
           (y0^23*(-((-16468025/46938456064 + 16468025/(93876912128*\[Nu]) + 
                 (16468025*\[Delta])/(93876912128*\[Nu]))*(Lhat . \[Chi]1)^
                 2) - (16468025*Lhat . \[Chi]1*Lhat . \[Chi]2)/23469228032 - 
              (-16468025/46938456064 + 16468025/(93876912128*\[Nu]) - 
                (16468025*\[Delta])/(93876912128*\[Nu]))*(Lhat . \[Chi]2)^2 - 
              (16468025/46938456064 - 16468025/(93876912128*\[Nu]) - 
                (16468025*\[Delta])/(93876912128*\[Nu]))*\[Chi]1 . \[Chi]1 + 
              (16468025*\[Chi]1 . \[Chi]2)/23469228032 - 
              (16468025/46938456064 - 16468025/(93876912128*\[Nu]) + 
                (16468025*\[Delta])/(93876912128*\[Nu]))*\[Chi]2 . \[Chi]2))/
            y^23 + (y0/y)^(38/3)*(-470460875/326656512 + 19001208878315/
              (4682947756032*\[Nu]) - (582722335*\[Nu])/1378418688 - 
             (-76656915/12661030912 + (10781055*q1)/51052544 + 76656915/
                (25322061824*\[Nu]) - (10781055*q1)/(102105088*\[Nu]) + 
               (76656915*\[Delta])/(25322061824*\[Nu]) - (10781055*q1*
                 \[Delta])/(102105088*\[Nu]))*(Lhat . \[Chi]1)^2 + 
             (870734085*Lhat . \[Chi]1*Lhat . \[Chi]2)/6330515456 - 
             (-76656915/12661030912 + (10781055*q2)/51052544 + 76656915/
                (25322061824*\[Nu]) - (10781055*q2)/(102105088*\[Nu]) - 
               (76656915*\[Delta])/(25322061824*\[Nu]) + (10781055*q2*
                 \[Delta])/(102105088*\[Nu]))*(Lhat . \[Chi]2)^2 - 
             (48578355/12661030912 - (3593685*q1)/51052544 - 48578355/
                (25322061824*\[Nu]) + (3593685*q1)/(102105088*\[Nu]) - 
               (48578355*\[Delta])/(25322061824*\[Nu]) + (3593685*q1*
                 \[Delta])/(102105088*\[Nu]))*\[Chi]1 . \[Chi]1 + 
             (939812235*\[Chi]1 . \[Chi]2)/6330515456 - 
             (48578355/12661030912 - (3593685*q2)/51052544 - 48578355/
                (25322061824*\[Nu]) + (3593685*q2)/(102105088*\[Nu]) + 
               (48578355*\[Delta])/(25322061824*\[Nu]) - (3593685*q2*
                 \[Delta])/(102105088*\[Nu]))*\[Chi]2 . \[Chi]2) + 
           (y0/y)^(50/3)*(-564007765/1187905536 + 14858448025/
              (199568130048*\[Nu]) + (360195605*\[Nu])/593952768 - 
             (774635127/310967271424 + (3840795*q1)/65994752 - 774635127/
                (621934542848*\[Nu]) - (3840795*q1)/(131989504*\[Nu]) - 
               (774635127*\[Delta])/(621934542848*\[Nu]) - (3840795*q1*
                 \[Delta])/(131989504*\[Nu]))*(Lhat . \[Chi]1)^2 + 
             (5044908687*Lhat . \[Chi]1*Lhat . \[Chi]2)/155483635712 - 
             (774635127/310967271424 + (3840795*q2)/65994752 - 774635127/
                (621934542848*\[Nu]) - (3840795*q2)/(131989504*\[Nu]) + 
               (774635127*\[Delta])/(621934542848*\[Nu]) + (3840795*q2*
                 \[Delta])/(131989504*\[Nu]))*(Lhat . \[Chi]2)^2 - 
             (106532433/310967271424 - (1280265*q1)/65994752 - 106532433/
                (621934542848*\[Nu]) + (1280265*q1)/(131989504*\[Nu]) - 
               (106532433*\[Delta])/(621934542848*\[Nu]) + (1280265*q1*
                 \[Delta])/(131989504*\[Nu]))*\[Chi]1 . \[Chi]1 + 
             (6139141113*\[Chi]1 . \[Chi]2)/155483635712 - 
             (106532433/310967271424 - (1280265*q2)/65994752 - 106532433/
                (621934542848*\[Nu]) + (1280265*q2)/(131989504*\[Nu]) + 
               (106532433*\[Delta])/(621934542848*\[Nu]) - (1280265*q2*
                 \[Delta])/(131989504*\[Nu]))*\[Chi]2 . \[Chi]2) + 
           (y0/y)^(19/3)*(-7676388649/5752750080 + 115743618043/
              (2899386040320*\[Nu]) + (791008297*\[Nu])/1232732160 - 
             (55412367/33968619520 - (13608531*q1)/273940480 - 55412367/
                (67937239040*\[Nu]) + (13608531*q1)/(547880960*\[Nu]) - 
               (55412367*\[Delta])/(67937239040*\[Nu]) + (13608531*q1*
                 \[Delta])/(547880960*\[Nu]))*(Lhat . \[Chi]1)^2 - 
             (536111157*Lhat . \[Chi]1*Lhat . \[Chi]2)/16984309760 - 
             (55412367/33968619520 - (13608531*q2)/273940480 - 55412367/
                (67937239040*\[Nu]) + (13608531*q2)/(547880960*\[Nu]) + 
               (55412367*\[Delta])/(67937239040*\[Nu]) - (13608531*q2*
                 \[Delta])/(547880960*\[Nu]))*(Lhat . \[Chi]2)^2 - 
             (-40893579/33968619520 + (4536177*q1)/273940480 + 40893579/
                (67937239040*\[Nu]) - (4536177*q1)/(547880960*\[Nu]) + 
               (40893579*\[Delta])/(67937239040*\[Nu]) - (4536177*q1*
                 \[Delta])/(547880960*\[Nu]))*\[Chi]1 . \[Chi]1 - 
             (603379527*\[Chi]1 . \[Chi]2)/16984309760 - 
             (-40893579/33968619520 + (4536177*q2)/273940480 + 40893579/
                (67937239040*\[Nu]) - (4536177*q2)/(547880960*\[Nu]) - 
               (40893579*\[Delta])/(67937239040*\[Nu]) + (4536177*q2*
                 \[Delta])/(547880960*\[Nu]))*\[Chi]2 . \[Chi]2) + 
           (y0/y)^(31/3)*(874220197163/1040201809920 - 7092796549331/
              (58251301355520*\[Nu]) - (917629249*\[Nu])/1143078912 - 
             (2254722357/2493605478400 - (44384913*q1)/423362560 - 2254722357/
                (4987210956800*\[Nu]) + (44384913*q1)/(846725120*\[Nu]) - 
               (2254722357*\[Delta])/(4987210956800*\[Nu]) + (44384913*q1*
                 \[Delta])/(846725120*\[Nu]))*(Lhat . \[Chi]1)^2 - 
             (85788155373*Lhat . \[Chi]1*Lhat . \[Chi]2)/1246802739200 - 
             (2254722357/2493605478400 - (44384913*q2)/423362560 - 2254722357/
                (4987210956800*\[Nu]) + (44384913*q2)/(846725120*\[Nu]) + 
               (2254722357*\[Delta])/(4987210956800*\[Nu]) - (44384913*q2*
                 \[Delta])/(846725120*\[Nu]))*(Lhat . \[Chi]2)^2 - 
             (-1804473087/2493605478400 + (14794971*q1)/423362560 + 
               1804473087/(4987210956800*\[Nu]) - (14794971*q1)/(846725120*
                 \[Nu]) + (1804473087*\[Delta])/(4987210956800*\[Nu]) - 
               (14794971*q1*\[Delta])/(846725120*\[Nu]))*\[Chi]1 . \[Chi]1 - 
             (5232167781*\[Chi]1 . \[Chi]2)/73341337600 - 
             (-1804473087/2493605478400 + (14794971*q2)/423362560 + 
               1804473087/(4987210956800*\[Nu]) - (14794971*q2)/(846725120*
                 \[Nu]) - (1804473087*\[Delta])/(4987210956800*\[Nu]) + 
               (14794971*q2*\[Delta])/(846725120*\[Nu]))*\[Chi]2 . 
               \[Chi]2))) + e0^6*(y^2*(18887/19200000 - (y0/y)^(38/3)*
            (2279590239/11119493120 - 1676881097351/(4047495495680*\[Nu])) - 
           (y0/y)^(44/3)*(3270352071/12539002880 - 149952032471/
              (652028149760*\[Nu])) - (y0/y)^(19/3)*(-66113529/11829248000 + 
             12644073193/(993656832000*\[Nu])) - (y0/y)^(25/3)*
            (-91200330907/4826333184000 + 4076648313407/(250969325568000*
               \[Nu])) - (y0^21*(-648840185/3406823424 + 1332968995/(
                13627293696*\[Nu])))/y^21 - (y0^19*(-2717629705/8327790592 + 
              1901915438515/(3031315775488*\[Nu])))/y^19 + 
           1275731/(1612800000*\[Nu])) + 1717/(8000000*\[Nu]) - 
         (3293605*y0^19)/(283901952*y^19*\[Nu]) - (11695173*(y0/y)^(19/3))/
          (25137152000*\[Nu]) + (31943331*(y0/y)^(38/3))/(3134750720*\[Nu]) + 
         y^3*((-1717*Pi)/(800000*\[Nu]) - (32623/19200000 - 
             194021/(76800000*\[Nu]) - (194021*\[Delta])/(76800000*\[Nu]))*
            Lhat . \[Chi]1 - (32623/19200000 - 194021/(76800000*\[Nu]) + 
             (194021*\[Delta])/(76800000*\[Nu]))*Lhat . \[Chi]2 + 
           (y0/y)^(47/3)*((8117870747*Pi)/(50156011520*\[Nu]) - 
             (-1059695/117553152 + 15621161549/(150468034560*\[Nu]) + 
               (15621161549*\[Delta])/(150468034560*\[Nu]))*Lhat . \[Chi]1 - 
             (-1059695/117553152 + 15621161549/(150468034560*\[Nu]) - 
               (15621161549*\[Delta])/(150468034560*\[Nu]))*Lhat . \[Chi]2) + 
           (y0/y)^(38/3)*((1236404173*Pi)/(41638952960*\[Nu]) - 
             (2225888729/39036518400 + 59409558599/(624584294400*\[Nu]) + 
               (59409558599*\[Delta])/(624584294400*\[Nu]))*Lhat . \[Chi]1 - 
             (2225888729/39036518400 + 59409558599/(624584294400*\[Nu]) - 
               (59409558599*\[Delta])/(624584294400*\[Nu]))*Lhat . \[Chi]2) + 
           (y0/y)^(19/3)*((-174313769*Pi)/(443596800000*\[Nu]) - 
             (-775779809/332697600000 - 99687427/(66539520000*\[Nu]) - 
               (99687427*\[Delta])/(66539520000*\[Nu]))*Lhat . \[Chi]1 - 
             (-775779809/332697600000 - 99687427/(66539520000*\[Nu]) + 
               (99687427*\[Delta])/(66539520000*\[Nu]))*Lhat . \[Chi]2) + 
           (y0/y)^(28/3)*((221559982063*Pi)/(69981831168000*\[Nu]) - 
             (-34262424203/5248637337600 - 1761293251949/(209945493504000*
                 \[Nu]) - (1761293251949*\[Delta])/(209945493504000*\[Nu]))*
              Lhat . \[Chi]1 - (-34262424203/5248637337600 - 1761293251949/
                (209945493504000*\[Nu]) + (1761293251949*\[Delta])/
                (209945493504000*\[Nu]))*Lhat . \[Chi]2) + 
           (y0^22*((-1241689085*Pi)/(6813646848*\[Nu]) - 
              (181148275/5110235136 - 517095985/(10220470272*\[Nu]) - 
                (517095985*\[Delta])/(10220470272*\[Nu]))*Lhat . \[Chi]1 - 
              (181148275/5110235136 - 517095985/(10220470272*\[Nu]) + 
                (517095985*\[Delta])/(10220470272*\[Nu]))*Lhat . \[Chi]2))/
            y^22 + (y0^19*((-58564297465*Pi)/(1037377732608*\[Nu]) - 
              (-4814890291/64836108288 - 25763030863/(148196818944*\[Nu]) - 
                (25763030863*\[Delta])/(148196818944*\[Nu]))*Lhat . \[Chi]1 - 
              (-4814890291/64836108288 - 25763030863/(148196818944*\[Nu]) + 
                (25763030863*\[Delta])/(148196818944*\[Nu]))*Lhat . \[Chi]2))/
            y^19) + y^4*(9321593/1612800000 - (y0/y)^(44/3)*
            (46234978767847/3035621621760 - 495923825598493333/
              (53038380975390720*\[Nu]) - (233384009299*\[Nu])/44477972480) - 
           (y0/y)^(25/3)*(-18540437470571701/26041758253056000 + 
             647889486504834289/(1458338462171136000*\[Nu]) + 
             (515561054311*\[Nu])/2271215616000) + 5251741541/
            (1625702400000*\[Nu]) + (1059389*\[Nu])/230400000 - 
           (y0^21*(-39563743816075/3031315775488 + 5388126437312995/(
                1018522100563968*\[Nu]) + (535373051885*\[Nu])/99933487104))/
            y^21 - (485911/6348800000 - (5151*q1)/640000 - 
             485911/(12697600000*\[Nu]) + (5151*q1)/(1280000*\[Nu]) - 
             (485911*\[Delta])/(12697600000*\[Nu]) + (5151*q1*\[Delta])/
              (1280000*\[Nu]))*(Lhat . \[Chi]1)^2 - 
           (15695097*Lhat . \[Chi]1*Lhat . \[Chi]2)/3174400000 - 
           (485911/6348800000 - (5151*q2)/640000 - 485911/(12697600000*
               \[Nu]) + (5151*q2)/(1280000*\[Nu]) + (485911*\[Delta])/
              (12697600000*\[Nu]) - (5151*q2*\[Delta])/(1280000*\[Nu]))*
            (Lhat . \[Chi]2)^2 - (-911727/6348800000 + (1717*q1)/640000 + 
             911727/(12697600000*\[Nu]) - (1717*q1)/(1280000*\[Nu]) + 
             (911727*\[Delta])/(12697600000*\[Nu]) - (1717*q1*\[Delta])/
              (1280000*\[Nu]))*\[Chi]1 . \[Chi]1 - 
           (17944367*\[Chi]1 . \[Chi]2)/3174400000 - 
           (-911727/6348800000 + (1717*q2)/640000 + 911727/(12697600000*
               \[Nu]) - (1717*q2)/(1280000*\[Nu]) - (911727*\[Delta])/
              (12697600000*\[Nu]) + (1717*q2*\[Delta])/(1280000*\[Nu]))*
            \[Chi]2 . \[Chi]2 + (y0/y)^(88/3)*(-((6792216825/11593798647808 - 
                6792216825/(23187597295616*\[Nu]) - (6792216825*\[Delta])/
                 (23187597295616*\[Nu]))*(Lhat . \[Chi]1)^2) + 
             (6792216825*Lhat . \[Chi]1*Lhat . \[Chi]2)/5796899323904 - 
             (6792216825/11593798647808 - 6792216825/(23187597295616*\[Nu]) + 
               (6792216825*\[Delta])/(23187597295616*\[Nu]))*
              (Lhat . \[Chi]2)^2 - (-6792216825/11593798647808 + 6792216825/
                (23187597295616*\[Nu]) + (6792216825*\[Delta])/
                (23187597295616*\[Nu]))*\[Chi]1 . \[Chi]1 - 
             (6792216825*\[Chi]1 . \[Chi]2)/5796899323904 - 
             (-6792216825/11593798647808 + 6792216825/(23187597295616*
                 \[Nu]) - (6792216825*\[Delta])/(23187597295616*\[Nu]))*
              \[Chi]2 . \[Chi]2) + (y0/y)^(50/3)*(-43937519738533/
              13692591144960 + 1067135681440183/(1380213187411968*\[Nu]) + 
             (599102894573*\[Nu])/225702051840 - (-31335679419/
                73854726963200 + (10513387809*q1)/50156011520 + 31335679419/
                (147709453926400*\[Nu]) - (10513387809*q1)/(100312023040*
                 \[Nu]) + (31335679419*\[Delta])/(147709453926400*\[Nu]) - 
               (10513387809*q1*\[Delta])/(100312023040*\[Nu]))*
              (Lhat . \[Chi]1)^2 + (9951218181357*Lhat . \[Chi]1*Lhat . 
                \[Chi]2)/73854726963200 - (-31335679419/73854726963200 + 
               (10513387809*q2)/50156011520 + 31335679419/(147709453926400*
                 \[Nu]) - (10513387809*q2)/(100312023040*\[Nu]) - 
               (31335679419*\[Delta])/(147709453926400*\[Nu]) + (10513387809*
                 q2*\[Delta])/(100312023040*\[Nu]))*(Lhat . \[Chi]2)^2 - 
             (108023885829/73854726963200 - (3504462603*q1)/50156011520 - 
               108023885829/(147709453926400*\[Nu]) + (3504462603*q1)/
                (100312023040*\[Nu]) - (108023885829*\[Delta])/
                (147709453926400*\[Nu]) + (3504462603*q1*\[Delta])/
                (100312023040*\[Nu]))*\[Chi]1 . \[Chi]1 + 
             (10536690137493*\[Chi]1 . \[Chi]2)/73854726963200 - 
             (108023885829/73854726963200 - (3504462603*q2)/50156011520 - 
               108023885829/(147709453926400*\[Nu]) + (3504462603*q2)/
                (100312023040*\[Nu]) + (108023885829*\[Delta])/
                (147709453926400*\[Nu]) - (3504462603*q2*\[Delta])/
                (100312023040*\[Nu]))*\[Chi]2 . \[Chi]2) + 
           (y0/y)^(38/3)*(-69647027935/49651789824 + 14064694811728763/
              (3559040294584320*\[Nu]) - (431331072367*\[Nu])/1047598202880 - 
             (-56741448483/9622383493120 + (7980136911*q1)/38799933440 + 
               56741448483/(19244766986240*\[Nu]) - (7980136911*q1)/
                (77599866880*\[Nu]) + (56741448483*\[Delta])/(19244766986240*
                 \[Nu]) - (7980136911*q1*\[Delta])/(77599866880*\[Nu]))*
              (Lhat . \[Chi]1)^2 + (644517369717*Lhat . \[Chi]1*Lhat . 
                \[Chi]2)/4811191746560 - (-56741448483/9622383493120 + 
               (7980136911*q2)/38799933440 + 56741448483/(19244766986240*
                 \[Nu]) - (7980136911*q2)/(77599866880*\[Nu]) - (56741448483*
                 \[Delta])/(19244766986240*\[Nu]) + (7980136911*q2*\[Delta])/
                (77599866880*\[Nu]))*(Lhat . \[Chi]2)^2 - 
             (35957698371/9622383493120 - (2660045637*q1)/38799933440 - 
               35957698371/(19244766986240*\[Nu]) + (2660045637*q1)/
                (77599866880*\[Nu]) - (35957698371*\[Delta])/(19244766986240*
                 \[Nu]) + (2660045637*q1*\[Delta])/(77599866880*\[Nu]))*
              \[Chi]1 . \[Chi]1 + (695649016347*\[Chi]1 . \[Chi]2)/
              4811191746560 - (35957698371/9622383493120 - (2660045637*q2)/
                38799933440 - 35957698371/(19244766986240*\[Nu]) + 
               (2660045637*q2)/(77599866880*\[Nu]) + (35957698371*\[Delta])/
                (19244766986240*\[Nu]) - (2660045637*q2*\[Delta])/
                (77599866880*\[Nu]))*\[Chi]2 . \[Chi]2) + 
           (y0/y)^(19/3)*(-485088009949/4684382208000 + 7314095717143/
              (2360928632832000*\[Nu]) + (349898970379*\[Nu])/7026573312000 - 
             (8170470623/64540377088000 - (2006557539*q1)/520486912000 - 
               8170470623/(129080754176000*\[Nu]) + (2006557539*q1)/
                (1040973824000*\[Nu]) - (8170470623*\[Delta])/
                (129080754176000*\[Nu]) + (2006557539*q1*\[Delta])/
                (1040973824000*\[Nu]))*(Lhat . \[Chi]1)^2 - 
             (79048788133*Lhat . \[Chi]1*Lhat . \[Chi]2)/32270188544000 - 
             (8170470623/64540377088000 - (2006557539*q2)/520486912000 - 
               8170470623/(129080754176000*\[Nu]) + (2006557539*q2)/
                (1040973824000*\[Nu]) + (8170470623*\[Delta])/
                (129080754176000*\[Nu]) - (2006557539*q2*\[Delta])/
                (1040973824000*\[Nu]))*(Lhat . \[Chi]2)^2 - 
             (-6029697051/64540377088000 + (668852513*q1)/520486912000 + 
               6029697051/(129080754176000*\[Nu]) - (668852513*q1)/
                (1040973824000*\[Nu]) + (6029697051*\[Delta])/
                (129080754176000*\[Nu]) - (668852513*q1*\[Delta])/
                (1040973824000*\[Nu]))*\[Chi]1 . \[Chi]1 - 
             (88967408663*\[Chi]1 . \[Chi]2)/32270188544000 - 
             (-6029697051/64540377088000 + (668852513*q2)/520486912000 + 
               6029697051/(129080754176000*\[Nu]) - (668852513*q2)/
                (1040973824000*\[Nu]) - (6029697051*\[Delta])/
                (129080754176000*\[Nu]) + (668852513*q2*\[Delta])/
                (1040973824000*\[Nu]))*\[Chi]2 . \[Chi]2) + 
           (y0/y)^(31/3)*(6433868183191801/15811067510784000 + 
             3881908088237186339/(69062742887104512000*\[Nu]) - 
             (69176493176351*\[Nu])/150581595340800 - 
             (84610363440587/123184110632960000 - (59610380709*q1)/
                2614263808000 - 84610363440587/(246368221265920000*\[Nu]) + 
               (59610380709*q1)/(5228527616000*\[Nu]) - (84610363440587*
                 \[Delta])/(246368221265920000*\[Nu]) + (59610380709*q1*
                 \[Delta])/(5228527616000*\[Nu]))*(Lhat . \[Chi]1)^2 - 
             (1143546413408533*Lhat . \[Chi]1*Lhat . \[Chi]2)/
              61592055316480000 - (84610363440587/123184110632960000 - 
               (59610380709*q2)/2614263808000 - 84610363440587/
                (246368221265920000*\[Nu]) + (59610380709*q2)/(5228527616000*
                 \[Nu]) + (84610363440587*\[Delta])/(246368221265920000*
                 \[Nu]) - (59610380709*q2*\[Delta])/(5228527616000*\[Nu]))*
              (Lhat . \[Chi]2)^2 - (61327835149293/123184110632960000 + 
               (19870126903*q1)/2614263808000 - 61327835149293/
                (246368221265920000*\[Nu]) - (19870126903*q1)/(5228527616000*
                 \[Nu]) - (61327835149293*\[Delta])/(246368221265920000*
                 \[Nu]) - (19870126903*q1*\[Delta])/(5228527616000*\[Nu]))*
              \[Chi]1 . \[Chi]1 - (67304041886159*\[Chi]1 . \[Chi]2)/
              4737850408960000 - (61327835149293/123184110632960000 + 
               (19870126903*q2)/2614263808000 - 61327835149293/
                (246368221265920000*\[Nu]) - (19870126903*q2)/(5228527616000*
                 \[Nu]) + (61327835149293*\[Delta])/(246368221265920000*
                 \[Nu]) + (19870126903*q2*\[Delta])/(5228527616000*\[Nu]))*
              \[Chi]2 . \[Chi]2) + (y0^23*(108333726175/81763762176 - 
              168241578035/(643889627136*\[Nu]) - (15634742935*\[Nu])/
               10220470272 - (-92262439423/21403935965184 - (293130845*q1)/
                 3028287488 + 92262439423/(42807871930368*\[Nu]) + 
                (293130845*q1)/(6056574976*\[Nu]) + (92262439423*\[Delta])/
                 (42807871930368*\[Nu]) + (293130845*q1*\[Delta])/
                 (6056574976*\[Nu]))*(Lhat . \[Chi]1)^2 - (581125642363*
                Lhat . \[Chi]1*Lhat . \[Chi]2)/10701967982592 - 
              (-92262439423/21403935965184 - (293130845*q2)/3028287488 + 
                92262439423/(42807871930368*\[Nu]) + (293130845*q2)/
                 (6056574976*\[Nu]) - (92262439423*\[Delta])/(42807871930368*
                  \[Nu]) - (293130845*q2*\[Delta])/(6056574976*\[Nu]))*
               (Lhat . \[Chi]2)^2 - (-2871364839/7134645321728 + 
                (293130845*q1)/9084862464 + 2871364839/(14269290643456*
                  \[Nu]) - (293130845*q1)/(18169724928*\[Nu]) + 
                (2871364839*\[Delta])/(14269290643456*\[Nu]) - 
                (293130845*q1*\[Delta])/(18169724928*\[Nu]))*\[Chi]1 . 
                \[Chi]1 - (699230365337*\[Chi]1 . \[Chi]2)/10701967982592 - 
              (-2871364839/7134645321728 + (293130845*q2)/9084862464 + 
                2871364839/(14269290643456*\[Nu]) - (293130845*q2)/
                 (18169724928*\[Nu]) - (2871364839*\[Delta])/(14269290643456*
                  \[Nu]) + (293130845*q2*\[Delta])/(18169724928*\[Nu]))*
               \[Chi]2 . \[Chi]2))/y^23 + 
           (y0^19*(24791884445785/3306889936896 - 683813075747806955/(
                65000228599627776*\[Nu]) - (617762829035*\[Nu])/
               708619272192 - (24332354755/2440799715328 - (7073984127*q1)/
                 19683868672 - 24332354755/(4881599430656*\[Nu]) + 
                (7073984127*q1)/(39367737344*\[Nu]) - (24332354755*\[Delta])/
                 (4881599430656*\[Nu]) + (7073984127*q1*\[Delta])/
                 (39367737344*\[Nu]))*(Lhat . \[Chi]1)^2 - (286677826001*
                Lhat . \[Chi]1*Lhat . \[Chi]2)/1220399857664 - 
              (24332354755/2440799715328 - (7073984127*q2)/19683868672 - 
                24332354755/(4881599430656*\[Nu]) + (7073984127*q2)/
                 (39367737344*\[Nu]) + (24332354755*\[Delta])/(4881599430656*
                  \[Nu]) - (7073984127*q2*\[Delta])/(39367737344*\[Nu]))*
               (Lhat . \[Chi]2)^2 - (-15022936335/2440799715328 + 
                (2357994709*q1)/19683868672 + 15022936335/(4881599430656*
                  \[Nu]) - (2357994709*q1)/(39367737344*\[Nu]) + 
                (15022936335*\[Delta])/(4881599430656*\[Nu]) - 
                (2357994709*q1*\[Delta])/(39367737344*\[Nu]))*\[Chi]1 . 
                \[Chi]1 - (23647252327*\[Chi]1 . \[Chi]2)/93876912128 - 
              (-15022936335/2440799715328 + (2357994709*q2)/19683868672 + 
                15022936335/(4881599430656*\[Nu]) - (2357994709*q2)/
                 (39367737344*\[Nu]) - (15022936335*\[Delta])/(4881599430656*
                  \[Nu]) + (2357994709*q2*\[Delta])/(39367737344*\[Nu]))*
               \[Chi]2 . \[Chi]2))/y^19)) + 
       e0^8*(y^2*(2851937/3840000000 - (y0/y)^(76/3)*
            (8723761870475/16628326596608 - 17820545338889311/
              (18158132643495936*\[Nu])) - (y0/y)^(82/3)*
            (89204447635/280495128576 - 1282823351015/(7853863600128*
               \[Nu])) - (y0/y)^(44/3)*(50806100226259/381185687552000 - 
             2489545601503759/(19821655752704000*\[Nu])) - 
           (y0/y)^(38/3)*(10475137218603/169016295424000 - 7705577648787827/
              (61521931534336000*\[Nu])) - (y0/y)^(25/3)*
            (-885188595875521/623562247372800000 + 28759783376752621/
              (32425236863385600000*\[Nu])) - (y0/y)^(19/3)*
            (-921745338777/629315993600000 + 58760618313603/
              (17620847820800000*\[Nu])) - 
           (y0^21*(-1358379533987/2589185802240 + 28890691609831/(
                67318830858240*\[Nu])))/y^21 - 
           (y0^19*(-5993460551407/12658241699840 + 4194484308100981/(
                4607599978741760*\[Nu])))/y^19 + 192635381/
            (322560000000*\[Nu])) + 259267/(1600000000*\[Nu]) - 
         (7263716467*y0^19)/(431530967040*y^19*\[Nu]) - 
         (23293203507*(y0/y)^(19/3))/(191042355200000*\[Nu]) + 
         (146785492287*(y0/y)^(38/3))/(47648210944000*\[Nu]) + 
         (1358443365*(y0/y)^(76/3))/(93498376192*\[Nu]) + 
         y^3*((-259267*Pi)/(160000000*\[Nu]) - (4926073/3840000000 - 
             29297171/(15360000000*\[Nu]) - (29297171*\[Delta])/
              (15360000000*\[Nu]))*Lhat . \[Chi]1 - 
           (4926073/3840000000 - 29297171/(15360000000*\[Nu]) + 
             (29297171*\[Delta])/(15360000000*\[Nu]))*Lhat . \[Chi]2 + 
           (y0/y)^(76/3)*((1940014777080775*Pi)/(19702668280725504*\[Nu]) - 
             (260326156794689/2462833535090688 + 5867553443322397/
                (19702668280725504*\[Nu]) + (5867553443322397*\[Delta])/
                (19702668280725504*\[Nu]))*Lhat . \[Chi]1 - 
             (260326156794689/2462833535090688 + 5867553443322397/
                (19702668280725504*\[Nu]) - (5867553443322397*\[Delta])/
                (19702668280725504*\[Nu]))*Lhat . \[Chi]2) + 
           (y0/y)^(85/3)*((13131619195*Pi)/(43153096704*\[Nu]) - 
             (-24904795025/420742692864 + 71091869435/(841485385728*\[Nu]) + 
               (71091869435*\[Delta])/(841485385728*\[Nu]))*Lhat . \[Chi]1 - 
             (-24904795025/420742692864 + 71091869435/(841485385728*\[Nu]) - 
               (71091869435*\[Delta])/(841485385728*\[Nu]))*Lhat . \[Chi]2) + 
           (y0/y)^(47/3)*((539935794824363*Pi)/(11054384939008000*\[Nu]) - 
             (9510394304747/829078870425600 + 1914257418385151/
                (33163154817024000*\[Nu]) + (1914257418385151*\[Delta])/
                (33163154817024000*\[Nu]))*Lhat . \[Chi]1 - 
             (9510394304747/829078870425600 + 1914257418385151/
                (33163154817024000*\[Nu]) - (1914257418385151*\[Delta])/
                (33163154817024000*\[Nu]))*Lhat . \[Chi]2) + 
           (y0/y)^(38/3)*((5681505012721*Pi)/(632912084992000*\[Nu]) - 
             (10228368884333/593355079680000 + 272997869430323/
                (9493681274880000*\[Nu]) + (272997869430323*\[Delta])/
                (9493681274880000*\[Nu]))*Lhat . \[Chi]1 - 
             (10228368884333/593355079680000 + 272997869430323/
                (9493681274880000*\[Nu]) - (272997869430323*\[Delta])/
                (9493681274880000*\[Nu]))*Lhat . \[Chi]2) + 
           (y0/y)^(19/3)*((-115726550757*Pi)/(1123778560000000*\[Nu]) - 
             (-171679536959/280944640000000 - 22060758877/(56188928000000*
                 \[Nu]) - (22060758877*\[Delta])/(56188928000000*\[Nu]))*
              Lhat . \[Chi]1 - (-171679536959/280944640000000 - 22060758877/
                (56188928000000*\[Nu]) + (22060758877*\[Delta])/
                (56188928000000*\[Nu]))*Lhat . \[Chi]2) + 
           (y0/y)^(28/3)*((23533330456172341*Pi)/(25529372010086400000*
               \[Nu]) - (-118815506100683/212744766750720000 - 
               6283691713053587/(8509790670028800000*\[Nu]) - 
               (6283691713053587*\[Delta])/(8509790670028800000*\[Nu]))*
              Lhat . \[Chi]1 - (-118815506100683/212744766750720000 - 
               6283691713053587/(8509790670028800000*\[Nu]) + 
               (6283691713053587*\[Delta])/(8509790670028800000*\[Nu]))*
              Lhat . \[Chi]2) + (y0^22*((-7376478303943*Pi)/(20713486417920*
                \[Nu]) - (49558874435/1553511481344 - 12229491971431/
                 (62140459253760*\[Nu]) - (12229491971431*\[Delta])/
                 (62140459253760*\[Nu]))*Lhat . \[Chi]1 - 
              (49558874435/1553511481344 - 12229491971431/(62140459253760*
                  \[Nu]) + (12229491971431*\[Delta])/(62140459253760*\[Nu]))*
               Lhat . \[Chi]2))/y^22 + (y0^19*((-129157701629311*Pi)/(
                1576814153564160*\[Nu]) - (-53093795238857/492754422988800 - 
                284088941326301/(1126295823974400*\[Nu]) - (284088941326301*
                  \[Delta])/(1126295823974400*\[Nu]))*Lhat . \[Chi]1 - 
              (-53093795238857/492754422988800 - 284088941326301/
                 (1126295823974400*\[Nu]) + (284088941326301*\[Delta])/
                 (1126295823974400*\[Nu]))*Lhat . \[Chi]2))/y^19) + 
         y^4*(1407560543/322560000000 - (y0/y)^(82/3)*
            (559313713693045699/20427899223932928 - 50485604945073418063/
              (4575849426160975872*\[Nu]) - (1718581088483575*\[Nu])/
              149654939369472) - (y0/y)^(44/3)*(8799146249165498381/
              1107394767618048000 - 8233466118162932384957/
              (1612366781651877888000*\[Nu]) - (10877114552402413*\[Nu])/
              4056391090176000) - (y0/y)^(25/3)*(-166480840243209001903/
              3364595166294835200000 + 4570706092717163797667/
              (188417329312510771200000*\[Nu]) + (35028177293931331*\[Nu])/
              2054087403110400000) + 793012972691/(325140480000000*\[Nu]) + 
           (159967739*\[Nu])/46080000000 - 
           (y0^21*(-223628627664147971/5529119974490112 + 
              116781935543209797031/(5031499176786001920*\[Nu]) + 
              (1120830388655327*\[Nu])/75949450199040))/y^21 - 
           (73372561/1269760000000 - (777801*q1)/128000000 - 
             73372561/(2539520000000*\[Nu]) + (777801*q1)/(256000000*\[Nu]) - 
             (73372561*\[Delta])/(2539520000000*\[Nu]) + (777801*q1*\[Delta])/
              (256000000*\[Nu]))*(Lhat . \[Chi]1)^2 - 
           (2369959647*Lhat . \[Chi]1*Lhat . \[Chi]2)/634880000000 - 
           (73372561/1269760000000 - (777801*q2)/128000000 - 
             73372561/(2539520000000*\[Nu]) + (777801*q2)/(256000000*\[Nu]) + 
             (73372561*\[Delta])/(2539520000000*\[Nu]) - (777801*q2*\[Delta])/
              (256000000*\[Nu]))*(Lhat . \[Chi]2)^2 - 
           (-137670777/1269760000000 + (259267*q1)/128000000 + 
             137670777/(2539520000000*\[Nu]) - (259267*q1)/(256000000*
               \[Nu]) + (137670777*\[Delta])/(2539520000000*\[Nu]) - 
             (259267*q1*\[Delta])/(256000000*\[Nu]))*\[Chi]1 . \[Chi]1 - 
           (2709599417*\[Chi]1 . \[Chi]2)/634880000000 - 
           (-137670777/1269760000000 + (259267*q2)/128000000 + 
             137670777/(2539520000000*\[Nu]) - (259267*q2)/(256000000*
               \[Nu]) - (137670777*\[Delta])/(2539520000000*\[Nu]) + 
             (259267*q2*\[Delta])/(256000000*\[Nu]))*\[Chi]2 . \[Chi]2 + 
           (y0/y)^(107/3)*(-((-331501613625/384810547675136 + 331501613625/
                 (769621095350272*\[Nu]) + (331501613625*\[Delta])/
                 (769621095350272*\[Nu]))*(Lhat . \[Chi]1)^2) - 
             (331501613625*Lhat . \[Chi]1*Lhat . \[Chi]2)/192405273837568 - 
             (-331501613625/384810547675136 + 331501613625/(769621095350272*
                 \[Nu]) - (331501613625*\[Delta])/(769621095350272*\[Nu]))*
              (Lhat . \[Chi]2)^2 - (331501613625/384810547675136 - 
               331501613625/(769621095350272*\[Nu]) - (331501613625*\[Delta])/
                (769621095350272*\[Nu]))*\[Chi]1 . \[Chi]1 + 
             (331501613625*\[Chi]1 . \[Chi]2)/192405273837568 - 
             (331501613625/384810547675136 - 331501613625/(769621095350272*
                 \[Nu]) + (331501613625*\[Delta])/(769621095350272*\[Nu]))*
              \[Chi]2 . \[Chi]2) + (y0/y)^(76/3)*(-27178751791741369/
              1373304149508096 + 232358293936773502955071/
              (9951664999060211761152*\[Nu]) + (396682334610307925*\[Nu])/
              108491027811139584 - (-47239496290715/2836366740160512 + 
               (4450934873493*q1)/7386371719168 + 47239496290715/
                (5672733480321024*\[Nu]) - (4450934873493*q1)/(14772743438336*
                 \[Nu]) + (47239496290715*\[Delta])/(5672733480321024*
                 \[Nu]) - (4450934873493*q1*\[Delta])/(14772743438336*\[Nu]))*
              (Lhat . \[Chi]1)^2 + (186261236016103*Lhat . \[Chi]1*Lhat . 
                \[Chi]2)/472727790026752 - (-47239496290715/
                2836366740160512 + (4450934873493*q2)/7386371719168 + 
               47239496290715/(5672733480321024*\[Nu]) - (4450934873493*q2)/
                (14772743438336*\[Nu]) - (47239496290715*\[Delta])/
                (5672733480321024*\[Nu]) + (4450934873493*q2*\[Delta])/
                (14772743438336*\[Nu]))*(Lhat . \[Chi]2)^2 - 
             (29087726024755/2836366740160512 - (1483644957831*q1)/
                7386371719168 - 29087726024755/(5672733480321024*\[Nu]) + 
               (1483644957831*q1)/(14772743438336*\[Nu]) - (29087726024755*
                 \[Delta])/(5672733480321024*\[Nu]) + (1483644957831*q1*
                 \[Delta])/(14772743438336*\[Nu]))*\[Chi]1 . \[Chi]1 + 
             (46062106910143*\[Chi]1 . \[Chi]2)/109091028467712 - 
             (29087726024755/2836366740160512 - (1483644957831*q2)/
                7386371719168 - 29087726024755/(5672733480321024*\[Nu]) + 
               (1483644957831*q2)/(14772743438336*\[Nu]) + (29087726024755*
                 \[Delta])/(5672733480321024*\[Nu]) - (1483644957831*q2*
                 \[Delta])/(14772743438336*\[Nu]))*\[Chi]2 . \[Chi]2) + 
           (y0/y)^(88/3)*(-878265785298805/282739089604608 + 
             31627504378343045/(47500167053574144*\[Nu]) + 
             (5320117031795*\[Nu])/1553511481344 - (26353891843891/
                3524514788933632 + (120901459485*q1)/747987009536 - 
               26353891843891/(7049029577867264*\[Nu]) - (120901459485*q1)/
                (1495974019072*\[Nu]) - (26353891843891*\[Delta])/
                (7049029577867264*\[Nu]) - (120901459485*q1*\[Delta])/
                (1495974019072*\[Nu]))*(Lhat . \[Chi]1)^2 + 
             (160774579697371*Lhat . \[Chi]1*Lhat . \[Chi]2)/
              1762257394466816 - (26353891843891/3524514788933632 + 
               (120901459485*q2)/747987009536 - 26353891843891/
                (7049029577867264*\[Nu]) - (120901459485*q2)/(1495974019072*
                 \[Nu]) + (26353891843891*\[Delta])/(7049029577867264*
                 \[Nu]) + (120901459485*q2*\[Delta])/(1495974019072*\[Nu]))*
              (Lhat . \[Chi]2)^2 - (1383710411589/3524514788933632 - 
               (40300486495*q1)/747987009536 - 1383710411589/
                (7049029577867264*\[Nu]) + (40300486495*q1)/(1495974019072*
                 \[Nu]) - (1383710411589*\[Delta])/(7049029577867264*\[Nu]) + 
               (40300486495*q1*\[Delta])/(1495974019072*\[Nu]))*
              \[Chi]1 . \[Chi]1 + (191279602776029*\[Chi]1 . \[Chi]2)/
              1762257394466816 - (1383710411589/3524514788933632 - 
               (40300486495*q2)/747987009536 - 1383710411589/
                (7049029577867264*\[Nu]) + (40300486495*q2)/(1495974019072*
                 \[Nu]) + (1383710411589*\[Delta])/(7049029577867264*\[Nu]) - 
               (40300486495*q2*\[Delta])/(1495974019072*\[Nu]))*
              \[Chi]2 . \[Chi]2) + (y0/y)^(50/3)*(-2249845670309663473/
              624382156210176000 + 142419774394449062249/
              (136365062916302438400*\[Nu]) + (14696566189704031*\[Nu])/
              5574840680448000 - (-6913588470679329/3648423511982080000 + 
               (1262521350731259*q1)/9910827876352000 + 6913588470679329/
                (7296847023964160000*\[Nu]) - (1262521350731259*q1)/
                (19821655752704000*\[Nu]) + (6913588470679329*\[Delta])/
                (7296847023964160000*\[Nu]) - (1262521350731259*q1*\[Delta])/
                (19821655752704000*\[Nu]))*(Lhat . \[Chi]1)^2 + 
             (1309633837553260563*Lhat . \[Chi]1*Lhat . \[Chi]2)/
              14593694047928320000 - (-6913588470679329/3648423511982080000 + 
               (1262521350731259*q2)/9910827876352000 + 6913588470679329/
                (7296847023964160000*\[Nu]) - (1262521350731259*q2)/
                (19821655752704000*\[Nu]) - (6913588470679329*\[Delta])/
                (7296847023964160000*\[Nu]) + (1262521350731259*q2*\[Delta])/
                (19821655752704000*\[Nu]))*(Lhat . \[Chi]2)^2 - 
             (-141037771886541/550705435770880000 - (420840450243753*q1)/
                9910827876352000 + 141037771886541/(1101410871541760000*
                 \[Nu]) + (420840450243753*q1)/(19821655752704000*\[Nu]) + 
               (141037771886541*\[Delta])/(1101410871541760000*\[Nu]) + 
               (420840450243753*q1*\[Delta])/(19821655752704000*\[Nu]))*
              \[Chi]1 . \[Chi]1 + (11845193500556403*\[Chi]1 . \[Chi]2)/
              140323981230080000 - (-141037771886541/550705435770880000 - 
               (420840450243753*q2)/9910827876352000 + 141037771886541/
                (1101410871541760000*\[Nu]) + (420840450243753*q2)/
                (19821655752704000*\[Nu]) - (141037771886541*\[Delta])/
                (1101410871541760000*\[Nu]) - (420840450243753*q2*\[Delta])/
                (19821655752704000*\[Nu]))*\[Chi]2 . \[Chi]2) + 
           (y0/y)^(38/3)*(-64008185506799/150941441064960 + 
             64629864424784668151/(54097412477681664000*\[Nu]) - 
             (1982045760852859*\[Nu])/15923492683776000 - 
             (-260737411782591/146260229095424000 + (36670199641947*q1)/
                589758988288000 + 260737411782591/(292520458190848000*
                 \[Nu]) - (36670199641947*q1)/(1179517976576000*\[Nu]) + 
               (260737411782591*\[Delta])/(292520458190848000*\[Nu]) - 
               (36670199641947*q1*\[Delta])/(1179517976576000*\[Nu]))*
              (Lhat . \[Chi]1)^2 + (2961676081978809*Lhat . \[Chi]1*Lhat . 
                \[Chi]2)/73130114547712000 - (-260737411782591/
                146260229095424000 + (36670199641947*q2)/589758988288000 + 
               260737411782591/(292520458190848000*\[Nu]) - (36670199641947*
                 q2)/(1179517976576000*\[Nu]) - (260737411782591*\[Delta])/
                (292520458190848000*\[Nu]) + (36670199641947*q2*\[Delta])/
                (1179517976576000*\[Nu]))*(Lhat . \[Chi]2)^2 - 
             (165232250102367/146260229095424000 - (12223399880649*q1)/
                589758988288000 - 165232250102367/(292520458190848000*
                 \[Nu]) + (12223399880649*q1)/(1179517976576000*\[Nu]) - 
               (165232250102367*\[Delta])/(292520458190848000*\[Nu]) + 
               (12223399880649*q1*\[Delta])/(1179517976576000*\[Nu]))*
              \[Chi]1 . \[Chi]1 + (3196635420503319*\[Chi]1 . \[Chi]2)/
              73130114547712000 - (165232250102367/146260229095424000 - 
               (12223399880649*q2)/589758988288000 - 165232250102367/
                (292520458190848000*\[Nu]) + (12223399880649*q2)/
                (1179517976576000*\[Nu]) + (165232250102367*\[Delta])/
                (292520458190848000*\[Nu]) - (12223399880649*q2*\[Delta])/
                (1179517976576000*\[Nu]))*\[Chi]2 . \[Chi]2) + 
           (y0/y)^(19/3)*(-751447495492693/27689903718400000 + 
             11330230382356351/(13955711474073600000*\[Nu]) + 
             (77432400947029*\[Nu])/5933550796800000 - 
             (16273075650057/490506865868800000 - (3996448201701*q1)/
                3955700531200000 - 16273075650057/(981013731737600000*
                 \[Nu]) + (3996448201701*q1)/(7911401062400000*\[Nu]) - 
               (16273075650057*\[Delta])/(981013731737600000*\[Nu]) + 
               (3996448201701*q1*\[Delta])/(7911401062400000*\[Nu]))*
              (Lhat . \[Chi]1)^2 - (157440980904147*Lhat . \[Chi]1*Lhat . 
                \[Chi]2)/245253432934400000 - (16273075650057/
                490506865868800000 - (3996448201701*q2)/3955700531200000 - 
               16273075650057/(981013731737600000*\[Nu]) + (3996448201701*q2)/
                (7911401062400000*\[Nu]) + (16273075650057*\[Delta])/
                (981013731737600000*\[Nu]) - (3996448201701*q2*\[Delta])/
                (7911401062400000*\[Nu]))*(Lhat . \[Chi]2)^2 - 
             (-12009310208109/490506865868800000 + (1332149400567*q1)/
                3955700531200000 + 12009310208109/(981013731737600000*
                 \[Nu]) - (1332149400567*q1)/(7911401062400000*\[Nu]) + 
               (12009310208109*\[Delta])/(981013731737600000*\[Nu]) - 
               (1332149400567*q1*\[Delta])/(7911401062400000*\[Nu]))*
              \[Chi]1 . \[Chi]1 - (177195835878417*\[Chi]1 . \[Chi]2)/
              245253432934400000 - (-12009310208109/490506865868800000 + 
               (1332149400567*q2)/3955700531200000 + 12009310208109/
                (981013731737600000*\[Nu]) - (1332149400567*q2)/
                (7911401062400000*\[Nu]) - (12009310208109*\[Delta])/
                (981013731737600000*\[Nu]) + (1332149400567*q2*\[Delta])/
                (7911401062400000*\[Nu]))*\[Chi]2 . \[Chi]2) + 
           (y0/y)^(31/3)*(-139755798353514085069/4085579844786585600000 + 
             792434041774717995530369/(6692179785760427212800000*\[Nu]) - 
             (1060258141746892787*\[Nu])/29182713177047040000 - 
             (674040623413908931/5617195444862976000000 - (89455362771387*q1)/
                39736809881600000 - 674040623413908931/
                (11234390889725952000000*\[Nu]) + (89455362771387*q1)/
                (79473619763200000*\[Nu]) - (674040623413908931*\[Delta])/
                (11234390889725952000000*\[Nu]) + (89455362771387*q1*
                 \[Delta])/(79473619763200000*\[Nu]))*(Lhat . \[Chi]1)^2 - 
             (114901455070969599*Lhat . \[Chi]1*Lhat . \[Chi]2)/
              55070543577088000000 - (674040623413908931/
                5617195444862976000000 - (89455362771387*q2)/
                39736809881600000 - 674040623413908931/
                (11234390889725952000000*\[Nu]) + (89455362771387*q2)/
                (79473619763200000*\[Nu]) + (674040623413908931*\[Delta])/
                (11234390889725952000000*\[Nu]) - (89455362771387*q2*
                 \[Delta])/(79473619763200000*\[Nu]))*(Lhat . \[Chi]2)^2 - 
             (28552849747581917/330423261462528000000 + (29818454257129*q1)/
                39736809881600000 - 28552849747581917/(660846522925056000000*
                 \[Nu]) - (29818454257129*q1)/(79473619763200000*\[Nu]) - 
               (28552849747581917*\[Delta])/(660846522925056000000*\[Nu]) - 
               (29818454257129*q1*\[Delta])/(79473619763200000*\[Nu]))*
              \[Chi]1 . \[Chi]1 - (286902942159912527*\[Chi]1 . \[Chi]2)/
              216045978648576000000 - (28552849747581917/
                330423261462528000000 + (29818454257129*q2)/
                39736809881600000 - 28552849747581917/(660846522925056000000*
                 \[Nu]) - (29818454257129*q2)/(79473619763200000*\[Nu]) + 
               (28552849747581917*\[Delta])/(660846522925056000000*\[Nu]) + 
               (29818454257129*q2*\[Delta])/(79473619763200000*\[Nu]))*
              \[Chi]2 . \[Chi]2) + (y0^23*(309601344626591/35342386200576 - 
              3351253947475817909/(1425005011607224320*\[Nu]) - 
              (72609286373941*\[Nu])/10356743208960 - (-415494923549791/
                 325339826670796800 - (1817290881263*q1)/4602996981760 + 
                415494923549791/(650679653341593600*\[Nu]) + 
                (1817290881263*q1)/(9205993963520*\[Nu]) + (415494923549791*
                  \[Delta])/(650679653341593600*\[Nu]) + (1817290881263*q1*
                  \[Delta])/(9205993963520*\[Nu]))*(Lhat . \[Chi]1)^2 - 
              (40644407058284551*Lhat . \[Chi]1*Lhat . \[Chi]2)/
               162669913335398400 - (-415494923549791/325339826670796800 - 
                (1817290881263*q2)/4602996981760 + 415494923549791/
                 (650679653341593600*\[Nu]) + (1817290881263*q2)/
                 (9205993963520*\[Nu]) - (415494923549791*\[Delta])/
                 (650679653341593600*\[Nu]) - (1817290881263*q2*\[Delta])/
                 (9205993963520*\[Nu]))*(Lhat . \[Chi]2)^2 - 
              (-292578530120323/108446608890265600 + (1817290881263*q1)/
                 13808990945280 + 292578530120323/(216893217780531200*
                  \[Nu]) - (1817290881263*q1)/(27617981890560*\[Nu]) + 
                (292578530120323*\[Delta])/(216893217780531200*\[Nu]) - 
                (1817290881263*q1*\[Delta])/(27617981890560*\[Nu]))*\[Chi]1 . 
                \[Chi]1 - (43693108752917249*\[Chi]1 . \[Chi]2)/
               162669913335398400 - (-292578530120323/108446608890265600 + 
                (1817290881263*q2)/13808990945280 + 292578530120323/
                 (216893217780531200*\[Nu]) - (1817290881263*q2)/
                 (27617981890560*\[Nu]) - (292578530120323*\[Delta])/
                 (216893217780531200*\[Nu]) + (1817290881263*q2*\[Delta])/
                 (27617981890560*\[Nu]))*\[Chi]2 . \[Chi]2))/y^23 + 
           (y0^19*(54676021956734239/5026472704081920 - 
              1508081357254213458557/(98800347471434219520*\[Nu]) - 
              (1362414143153789*\[Nu])/1077101293731840 - 
              (53662575176677/3710015567298560 - (78004822968429*q1)/
                 149597401907200 - 53662575176677/(7420031134597120*\[Nu]) + 
                (78004822968429*q1)/(299194803814400*\[Nu]) - 
                (53662575176677*\[Delta])/(7420031134597120*\[Nu]) + 
                (78004822968429*q1*\[Delta])/(299194803814400*\[Nu]))*
               (Lhat . \[Chi]1)^2 - (3161196387313027*Lhat . \[Chi]1*
                Lhat . \[Chi]2)/9275038918246400 - (53662575176677/
                 3710015567298560 - (78004822968429*q2)/149597401907200 - 
                53662575176677/(7420031134597120*\[Nu]) + (78004822968429*q2)/
                 (299194803814400*\[Nu]) + (53662575176677*\[Delta])/
                 (7420031134597120*\[Nu]) - (78004822968429*q2*\[Delta])/
                 (299194803814400*\[Nu]))*(Lhat . \[Chi]2)^2 - 
              (-33131583793209/3710015567298560 + (26001607656143*q1)/
                 149597401907200 + 33131583793209/(7420031134597120*\[Nu]) - 
                (26001607656143*q1)/(299194803814400*\[Nu]) + 
                (33131583793209*\[Delta])/(7420031134597120*\[Nu]) - 
                (26001607656143*q1*\[Delta])/(299194803814400*\[Nu]))*
               \[Chi]1 . \[Chi]1 - (260758251409829*\[Chi]1 . \[Chi]2)/
               713464532172800 - (-33131583793209/3710015567298560 + 
                (26001607656143*q2)/149597401907200 + 33131583793209/
                 (7420031134597120*\[Nu]) - (26001607656143*q2)/
                 (299194803814400*\[Nu]) - (33131583793209*\[Delta])/
                 (7420031134597120*\[Nu]) + (26001607656143*q2*\[Delta])/
                 (299194803814400*\[Nu]))*\[Chi]2 . \[Chi]2))/y^19))))/y^5)


(* ::Section:: *)
(*TaylorF2*)


(* ::Text:: *)
(*This is the expression for TaylorF2 appearing in Sec.II E, till O(e0^8)*)


(* ::Subsection::Closed:: *)
(*Frequency domain phase \[Psi](y) till e0^8*)


\[Psi]ofy = (3*(1 + y^2*(3715/756 + (55*\[Nu])/9) + 
      y^3*(-16*Pi + (113/6 + (113*\[Delta])/6 - (38*\[Nu])/3)*
         Lhat . \[Chi]1 + (113/6 - (113*\[Delta])/6 - (38*\[Nu])/3)*
         Lhat . \[Chi]2) + y^4*(15293365/508032 + (27145*\[Nu])/504 + 
        (3085*\[Nu]^2)/72 + (1465/3968 - (75*q1)/2 + (1465*\[Delta])/3968 - 
          (75*q1*\[Delta])/2 - (1465*\[Nu])/1984 + 75*q1*\[Nu])*
         (Lhat . \[Chi]1)^2 - (45655*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/
         992 + (1465/3968 - (75*q2)/2 - (1465*\[Delta])/3968 + 
          (75*q2*\[Delta])/2 - (1465*\[Nu])/1984 + 75*q2*\[Nu])*
         (Lhat . \[Chi]2)^2 + (-2705/3968 + (25*q1)/2 - (2705*\[Delta])/
           3968 + (25*q1*\[Delta])/2 + (2705*\[Nu])/1984 - 25*q1*\[Nu])*
         \[Chi]1 . \[Chi]1 - (52305*\[Nu]*\[Chi]1 . \[Chi]2)/992 + 
        (-2705/3968 + (25*q2)/2 + (2705*\[Delta])/3968 - (25*q2*\[Delta])/2 + 
          (2705*\[Nu])/1984 - 25*q2*\[Nu])*\[Chi]2 . \[Chi]2 + 
        (y0/y)^(31/3)*((1625/362576 + (1625*\[Delta])/362576 - 
            (1625*\[Nu])/181288)*(Lhat . \[Chi]1)^2 + 
          (1625*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/90644 + 
          (1625/362576 - (1625*\[Delta])/362576 - (1625*\[Nu])/181288)*
           (Lhat . \[Chi]2)^2 + (-1625/362576 - (1625*\[Delta])/362576 + 
            (1625*\[Nu])/181288)*\[Chi]1 . \[Chi]1 - 
          (1625*\[Nu]*\[Chi]1 . \[Chi]2)/90644 + 
          (-1625/362576 + (1625*\[Delta])/362576 + (1625*\[Nu])/181288)*
           \[Chi]2 . \[Chi]2)) + e0^2*((650*(y0/y)^(19/3))/731 + 
        y^2*((y0/y)^(25/3)*(920725/368424 - (64025*\[Nu])/13158) + 
          (y0/y)^(19/3)*(-5776985/1044288 + (467015*\[Nu])/37296)) + 
        y^3*((y0/y)^(19/3)*((-79691*Pi)/6120 + 
            (45793/3672 + (45793*\[Delta])/3672 - (29659*\[Nu])/4590)*
             Lhat . \[Chi]1 + (45793/3672 - (45793*\[Delta])/3672 - 
              (29659*\[Nu])/4590)*Lhat . \[Chi]2) + (y0/y)^(28/3)*
           ((122525*Pi)/26316 + (-51025/39474 - (51025*\[Delta])/39474 + 
              (17875*\[Nu])/19737)*Lhat . \[Chi]1 + 
            (-51025/39474 + (51025*\[Delta])/39474 + (17875*\[Nu])/19737)*
             Lhat . \[Chi]2)) + y^4*((y0/y)^(25/3)*(-16366198505/1052642304 + 
            (205093295*\[Nu])/3132864 - (92001955*\[Nu]^2)/1342656) + 
          (y0/y)^(50/3)*((-77002025/10652738816 - (77002025*\[Delta])/
               10652738816 + (77002025*\[Nu])/5326369408)*(Lhat . \[Chi]1)^
              2 - (77002025*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/2663184704 + 
            (-77002025/10652738816 + (77002025*\[Delta])/10652738816 + 
              (77002025*\[Nu])/5326369408)*(Lhat . \[Chi]2)^2 + 
            (77002025/10652738816 + (77002025*\[Delta])/10652738816 - 
              (77002025*\[Nu])/5326369408)*\[Chi]1 . \[Chi]1 + 
            (77002025*\[Nu]*\[Chi]1 . \[Chi]2)/2663184704 + 
            (77002025/10652738816 - (77002025*\[Delta])/10652738816 - 
              (77002025*\[Nu])/5326369408)*\[Chi]2 . \[Chi]2) + 
          (y0/y)^(19/3)*(14983962085/2078866944 - (12626215*\[Nu])/220968 + 
            (66423155*\[Nu]^2)/883872 + (35057425/349096704 - 
              (294955*q1)/21824 + (35057425*\[Delta])/349096704 - 
              (294955*q1*\[Delta])/21824 - (35057425*\[Nu])/174548352 + 
              (294955*q1*\[Nu])/10912)*(Lhat . \[Chi]1)^2 - 
            (1451530835*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/87274176 + 
            (35057425/349096704 - (294955*q2)/21824 - (35057425*\[Delta])/
               349096704 + (294955*q2*\[Delta])/21824 - (35057425*\[Nu])/
               174548352 + (294955*q2*\[Nu])/10912)*(Lhat . \[Chi]2)^2 + 
            (-26037775/116365568 + (294955*q1)/65472 - (26037775*\[Delta])/
               116365568 + (294955*q1*\[Delta])/65472 + (26037775*\[Nu])/
               58182784 - (294955*q1*\[Nu])/32736)*\[Chi]1 . \[Chi]1 - 
            (1650813385*\[Nu]*\[Chi]1 . \[Chi]2)/87274176 + 
            (-26037775/116365568 + (294955*q2)/65472 + (26037775*\[Delta])/
               116365568 - (294955*q2*\[Delta])/65472 + (26037775*\[Nu])/
               58182784 - (294955*q2*\[Nu])/32736)*\[Chi]2 . \[Chi]2) + 
          (y0/y)^(31/3)*(-387806575/1114114176 - (1267825*\[Nu])/195048 + 
            (5900375*\[Nu]^2)/473688 + (4225/83334 + (28925*q1)/23392 + 
              (4225*\[Delta])/83334 + (28925*q1*\[Delta])/23392 - 
              (4225*\[Nu])/41667 - (28925*q1*\[Nu])/11696)*(Lhat . \[Chi]1)^
              2 + (456625*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/333336 + 
            (4225/83334 + (28925*q2)/23392 - (4225*\[Delta])/83334 - 
              (28925*q2*\[Delta])/23392 - (4225*\[Nu])/41667 - 
              (28925*q2*\[Nu])/11696)*(Lhat . \[Chi]2)^2 + 
            (4225/444448 - (28925*q1)/70176 + (4225*\[Delta])/444448 - 
              (28925*q1*\[Delta])/70176 - (4225*\[Nu])/222224 + 
              (28925*q1*\[Nu])/35088)*\[Chi]1 . \[Chi]1 + 
            (281125*\[Nu]*\[Chi]1 . \[Chi]2)/166668 + 
            (4225/444448 - (28925*q2)/70176 - (4225*\[Delta])/444448 + 
              (28925*q2*\[Delta])/70176 - (4225*\[Nu])/222224 + 
              (28925*q2*\[Nu])/35088)*\[Chi]2 . \[Chi]2))) + 
      e0^4*((47125*(y0/y)^(19/3))/111112 - (15400405*(y0/y)^(38/3))/
         21477296 + y^2*((y0/y)^(25/3)*(477718625/56000448 - 
            (2888275*\[Nu])/333336) + (y0/y)^(38/3)*
           (-2232989644325/142576408576 + (186672379505*\[Nu])/45828131328) + 
          (y0/y)^(19/3)*(-837662825/317463552 + (67717175*\[Nu])/11337984) + 
          (y0/y)^(44/3)*(-43629347365/10824557184 + (3033879785*\[Nu])/
             386591328)) + y^3*((y0/y)^(19/3)*((-2311039*Pi)/372096 + 
            (6639985/1116288 + (6639985*\[Delta])/1116288 - (45269*\[Nu])/
               14688)*Lhat . \[Chi]1 + (6639985/1116288 - (6639985*\[Delta])/
               1116288 - (45269*\[Nu])/14688)*Lhat . \[Chi]2) + 
          (y0/y)^(47/3)*((-5805952685*Pi)/773182656 + 
            (2417863585/1159773984 + (2417863585*\[Delta])/1159773984 - 
              (847022275*\[Nu])/579886992)*Lhat . \[Chi]1 + 
            (2417863585/1159773984 - (2417863585*\[Delta])/1159773984 - 
              (847022275*\[Nu])/579886992)*Lhat . \[Chi]2) + 
          (y0/y)^(28/3)*((73021975*Pi)/16000128 + (-180921715/48000384 - 
              (180921715*\[Delta])/48000384 - (402155*\[Nu])/6000048)*
             Lhat . \[Chi]1 + (-180921715/48000384 + (180921715*\[Delta])/
               48000384 - (402155*\[Nu])/6000048)*Lhat . \[Chi]2) + 
          (y0/y)^(38/3)*((419461472123*Pi)/74624596992 + 
            (-419901862157/223873790976 - (419901862157*\[Delta])/
               223873790976 + (4748518141*\[Nu])/736426944)*Lhat . \[Chi]1 + 
            (-419901862157/223873790976 + (419901862157*\[Delta])/
               223873790976 + (4748518141*\[Nu])/736426944)*
             Lhat . \[Chi]2)) + 
        y^4*((y0/y)^(25/3)*(-110390933233825/2080021192704 + 
            (349421504605*\[Nu])/2007742464 - (4150362305*\[Nu]^2)/
             34013952) + (y0/y)^(44/3)*(-6326059662372725/71858509922304 + 
            (2243966745262945*\[Nu])/11548689094656 - 
            (36774458762485*\[Nu]^2)/824906363904) + 
          (y0^23*((20843898775/1466460045312 + (20843898775*\[Delta])/
                1466460045312 - (20843898775*\[Nu])/733230022656)*
              (Lhat . \[Chi]1)^2 + (20843898775*\[Nu]*Lhat . \[Chi]1*Lhat . 
                \[Chi]2)/366615011328 + (20843898775/1466460045312 - 
               (20843898775*\[Delta])/1466460045312 - (20843898775*\[Nu])/
                733230022656)*(Lhat . \[Chi]2)^2 + 
             (-20843898775/1466460045312 - (20843898775*\[Delta])/
                1466460045312 + (20843898775*\[Nu])/733230022656)*
              \[Chi]1 . \[Chi]1 - (20843898775*\[Nu]*\[Chi]1 . \[Chi]2)/
              366615011328 + (-20843898775/1466460045312 + (20843898775*
                 \[Delta])/1466460045312 + (20843898775*\[Nu])/733230022656)*
              \[Chi]2 . \[Chi]2))/y^23 + (y0/y)^(19/3)*
           (2172674502325/631975550976 - (1830801175*\[Nu])/67174272 + 
            (9631357475*\[Nu]^2)/268697088 + (5083326625/106125398016 - 
              (42768475*q1)/6634496 + (5083326625*\[Delta])/106125398016 - 
              (42768475*q1*\[Delta])/6634496 - (5083326625*\[Nu])/
               53062699008 + (42768475*q1*\[Nu])/3317248)*(Lhat . \[Chi]1)^
              2 - (210471971075*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/
             26531349504 + (5083326625/106125398016 - (42768475*q2)/6634496 - 
              (5083326625*\[Delta])/106125398016 + (42768475*q2*\[Delta])/
               6634496 - (5083326625*\[Nu])/53062699008 + (42768475*q2*\[Nu])/
               3317248)*(Lhat . \[Chi]2)^2 + (-3775477375/35375132672 + 
              (42768475*q1)/19903488 - (3775477375*\[Delta])/35375132672 + 
              (42768475*q1*\[Delta])/19903488 + (3775477375*\[Nu])/
               17687566336 - (42768475*q1*\[Nu])/9951744)*\[Chi]1 . \[Chi]1 - 
            (12598312675*\[Nu]*\[Chi]1 . \[Chi]2)/1396386816 + 
            (-3775477375/35375132672 + (42768475*q2)/19903488 + 
              (3775477375*\[Delta])/35375132672 - (42768475*q2*\[Delta])/
               19903488 + (3775477375*\[Nu])/17687566336 - (42768475*q2*
                \[Nu])/9951744)*\[Chi]2 . \[Chi]2) + (y0/y)^(50/3)*
           (-10775894384575/2111836188672 + (12680216064445*\[Nu])/
             389684058624 - (1156863023195*\[Nu]^2)/27834575616 + 
            (-827910372395/9715297800192 - (1370636045*q1)/687273472 - 
              (827910372395*\[Delta])/9715297800192 - (1370636045*q1*
                \[Delta])/687273472 + (827910372395*\[Nu])/4857648900096 + 
              (1370636045*q1*\[Nu])/343636736)*(Lhat . \[Chi]1)^2 - 
            (5399612999075*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/
             2428824450048 + (-827910372395/9715297800192 - (1370636045*q2)/
               687273472 + (827910372395*\[Delta])/9715297800192 + 
              (1370636045*q2*\[Delta])/687273472 + (827910372395*\[Nu])/
               4857648900096 + (1370636045*q2*\[Nu])/343636736)*
             (Lhat . \[Chi]2)^2 + (-38485612095/3238432600064 + 
              (1370636045*q1)/2061820416 - (38485612095*\[Delta])/
               3238432600064 + (1370636045*q1*\[Delta])/2061820416 + 
              (38485612095*\[Nu])/1619216300032 - (1370636045*q1*\[Nu])/
               1030910208)*\[Chi]1 . \[Chi]1 - (6573893880325*\[Nu]*
              \[Chi]1 . \[Chi]2)/2428824450048 + 
            (-38485612095/3238432600064 + (1370636045*q2)/2061820416 + 
              (38485612095*\[Delta])/3238432600064 - (1370636045*q2*\[Delta])/
               2061820416 + (38485612095*\[Nu])/1619216300032 - 
              (1370636045*q2*\[Nu])/1030910208)*\[Chi]2 . \[Chi]2) + 
          (y0/y)^(38/3)*(208235671280034103843/1705190973672775680 - 
            (84066319228583*\[Nu])/244742145830 + (2362363836977051*\[Nu]^2)/
             18589645186560 + (56295589145/692227027968 + (2133338819*q1)/
               930412672 + (56295589145*\[Delta])/692227027968 + 
              (2133338819*q1*\[Delta])/930412672 - (56295589145*\[Nu])/
               346113513984 - (2133338819*q1*\[Nu])/465206336)*
             (Lhat . \[Chi]1)^2 + (380256169817*\[Nu]*Lhat . \[Chi]1*
              Lhat . \[Chi]2)/173056756992 + (56295589145/692227027968 + 
              (2133338819*q2)/930412672 - (56295589145*\[Delta])/
               692227027968 - (2133338819*q2*\[Delta])/930412672 - 
              (56295589145*\[Nu])/346113513984 - (2133338819*q2*\[Nu])/
               465206336)*(Lhat . \[Chi]2)^2 + (15419378025/230742342656 - 
              (2133338819*q1)/2791238016 + (15419378025*\[Delta])/
               230742342656 - (2133338819*q1*\[Delta])/2791238016 - 
              (15419378025*\[Nu])/115371171328 + (2133338819*q1*\[Nu])/
               1395619008)*\[Chi]1 . \[Chi]1 + (30280324273*\[Nu]*
              \[Chi]1 . \[Chi]2)/9108250368 + (15419378025/230742342656 - 
              (2133338819*q2)/2791238016 - (15419378025*\[Delta])/
               230742342656 + (2133338819*q2*\[Delta])/2791238016 - 
              (15419378025*\[Nu])/115371171328 + (2133338819*q2*\[Nu])/
               1395619008)*\[Chi]2 . \[Chi]2) + (y0/y)^(31/3)*
           (21294894695825/2370834966528 - (290795201225*\[Nu])/4704037632 + 
            (59394781225*\[Nu]^2)/1008008064 + (-195119275/5674712064 + 
              (191103575*q1)/49778176 - (195119275*\[Delta])/5674712064 + 
              (191103575*q1*\[Delta])/49778176 + (195119275*\[Nu])/
               2837356032 - (191103575*q1*\[Nu])/24889088)*(Lhat . \[Chi]1)^
              2 + (7156008275*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/
             1418678016 + (-195119275/5674712064 + (191103575*q2)/49778176 + 
              (195119275*\[Delta])/5674712064 - (191103575*q2*\[Delta])/
               49778176 + (195119275*\[Nu])/2837356032 - (191103575*q2*\[Nu])/
               24889088)*(Lhat . \[Chi]2)^2 + (50174475/1891570688 - 
              (191103575*q1)/149334528 + (50174475*\[Delta])/1891570688 - 
              (191103575*q1*\[Delta])/149334528 - (50174475*\[Nu])/
               945785344 + (191103575*q1*\[Nu])/74667264)*\[Chi]1 . \[Chi]1 + 
            (7412459275*\[Nu]*\[Chi]1 . \[Chi]2)/1418678016 + 
            (50174475/1891570688 - (191103575*q2)/149334528 - 
              (50174475*\[Delta])/1891570688 + (191103575*q2*\[Delta])/
               149334528 - (50174475*\[Nu])/945785344 + (191103575*q2*\[Nu])/
               74667264)*\[Chi]2 . \[Chi]2))) + 
      e0^6*((4168779755*y0^19)/(4434859008*y^19) + (141375*(y0/y)^(19/3))/
         8444512 - (2233058725*(y0/y)^(38/3))/3264548992 + 
        y^2*((y0^21*(1687164720845/212873232384 - (821249611735*\[Nu])/
              53218308096))/y^21 + (y0^19*(838894393562366363/
              27594650677321728 - (266884265013155*\[Nu])/25269826627584))/
           y^19 + (y0/y)^(25/3)*(45452679325/45397696512 - (334738625*\[Nu])/
             286119936) + (y0/y)^(19/3)*(-837662825/8042409984 + 
            (67717175*\[Nu])/287228928) + (y0/y)^(38/3)*
           (-323783498427125/21671614103552 + (27067495028225*\[Nu])/
             6965875961856) + (y0/y)^(44/3)*(-670806143866475/
             42778649991168 + (2082273359645*\[Nu])/117523763712)) + 
        y^3*((y0^19*((-44751729978670193*Pi)/6870909321658368 + 
             (-2452183991494769/981558474522624 - (2452183991494769*\[Delta])/
                981558474522624 - (198611851849865*\[Nu])/22601675400192)*
              Lhat . \[Chi]1 + (-2452183991494769/981558474522624 + 
               (2452183991494769*\[Delta])/981558474522624 - (198611851849865*
                 \[Nu])/22601675400192)*Lhat . \[Chi]2))/y^19 + 
          (y0/y)^(47/3)*((-5143935475265*Pi)/470095054848 + 
            (9975492215591/1410285164544 + (9975492215591*\[Delta])/
               1410285164544 - (12970221091*\[Nu])/22035705696)*
             Lhat . \[Chi]1 + (9975492215591/1410285164544 - (9975492215591*
                \[Delta])/1410285164544 - (12970221091*\[Nu])/22035705696)*
             Lhat . \[Chi]2) + (y0/y)^(28/3)*((-2916198025*Pi)/7836507136 + 
            (-37366387825/70528564224 - (37366387825*\[Delta])/70528564224 - 
              (100270625*\[Nu])/205024896)*Lhat . \[Chi]1 + 
            (-37366387825/70528564224 + (37366387825*\[Delta])/70528564224 - 
              (100270625*\[Nu])/205024896)*Lhat . \[Chi]2) + 
          (y0/y)^(19/3)*((-2311039*Pi)/9426432 + (6639985/28279296 + 
              (6639985*\[Delta])/28279296 - (45269*\[Nu])/372096)*
             Lhat . \[Chi]1 + (6639985/28279296 - (6639985*\[Delta])/
               28279296 - (45269*\[Nu])/372096)*Lhat . \[Chi]2) + 
          (y0^22*((1571629967635*Pi)/106436616192 + 
             (-654498421535/159654924288 - (654498421535*\[Delta])/
                159654924288 + (229282886525*\[Nu])/79827462144)*
              Lhat . \[Chi]1 + (-654498421535/159654924288 + (654498421535*
                 \[Delta])/159654924288 + (229282886525*\[Nu])/79827462144)*
              Lhat . \[Chi]2))/y^22 + (y0/y)^(38/3)*
           ((60821913457835*Pi)/11342938742784 + 
            (-60885770012765/34028816228352 - (60885770012765*\[Delta])/
               34028816228352 + (688535130445*\[Nu])/111936895488)*
             Lhat . \[Chi]1 + (-60885770012765/34028816228352 + 
              (60885770012765*\[Delta])/34028816228352 + (688535130445*\[Nu])/
               111936895488)*Lhat . \[Chi]2)) + 
        y^4*((y0/y)^(44/3)*(-2628753563936941375/7675265708457984 + 
            (1357990415602784225*\[Nu])/2852526206380032 - 
            (25239785760491545*\[Nu]^2)/250771534626816) + 
          (y0/y)^(25/3)*(-10503177866813405/1686203846885376 + 
            (275872883911915*\[Nu])/12904621277184 - (8177154776075*\[Nu]^2)/
             496331587584) + (y0^21*(2376587816962183906379/
              9271802627580100608 - (48687359330073657499*\[Nu])/
              82783952031965184 + (52576200207591535*\[Nu]^2)/
              303237919531008))/y^21 + (y0/y)^(88/3)*
           ((-11931218360015/482954174922752 - (11931218360015*\[Delta])/
               482954174922752 + (11931218360015*\[Nu])/241477087461376)*
             (Lhat . \[Chi]1)^2 - (11931218360015*\[Nu]*Lhat . \[Chi]1*
              Lhat . \[Chi]2)/120738543730688 + 
            (-11931218360015/482954174922752 + (11931218360015*\[Delta])/
               482954174922752 + (11931218360015*\[Nu])/241477087461376)*
             (Lhat . \[Chi]2)^2 + (11931218360015/482954174922752 + 
              (11931218360015*\[Delta])/482954174922752 - (11931218360015*
                \[Nu])/241477087461376)*\[Chi]1 . \[Chi]1 + 
            (11931218360015*\[Nu]*\[Chi]1 . \[Chi]2)/120738543730688 + 
            (11931218360015/482954174922752 - (11931218360015*\[Delta])/
               482954174922752 - (11931218360015*\[Nu])/241477087461376)*
             \[Chi]2 . \[Chi]2) + (y0/y)^(50/3)*(-23945504314731225245/
             452769231506522112 + (590937107844391345*\[Nu])/
             2695054949443584 - (893846112973745*\[Nu]^2)/4935998075904 + 
            (42168326343055/2584269214851072 - (5223401565065*q1)/
               731258974208 + (42168326343055*\[Delta])/2584269214851072 - 
              (5223401565065*q1*\[Delta])/731258974208 - (42168326343055*
                \[Nu])/1292134607425536 + (5223401565065*q1*\[Nu])/
               365629487104)*(Lhat . \[Chi]1)^2 - (5937128884072955*\[Nu]*
              Lhat . \[Chi]1*Lhat . \[Chi]2)/646067303712768 + 
            (42168326343055/2584269214851072 - (5223401565065*q2)/
               731258974208 - (42168326343055*\[Delta])/2584269214851072 + 
              (5223401565065*q2*\[Delta])/731258974208 - (42168326343055*
                \[Nu])/1292134607425536 + (5223401565065*q2*\[Nu])/
               365629487104)*(Lhat . \[Chi]2)^2 + 
            (-43034414319445/861423071617024 + (5223401565065*q1)/
               2193776922624 - (43034414319445*\[Delta])/861423071617024 + 
              (5223401565065*q1*\[Delta])/2193776922624 + (43034414319445*
                \[Nu])/430711535808512 - (5223401565065*q1*\[Nu])/
               1096888461312)*\[Chi]1 . \[Chi]1 - (6282270286604905*\[Nu]*
              \[Chi]1 . \[Chi]2)/646067303712768 + 
            (-43034414319445/861423071617024 + (5223401565065*q2)/
               2193776922624 + (43034414319445*\[Delta])/861423071617024 - 
              (5223401565065*q2*\[Delta])/2193776922624 + (43034414319445*
                \[Nu])/430711535808512 - (5223401565065*q2*\[Nu])/
               1096888461312)*\[Chi]2 . \[Chi]2) + (y0/y)^(19/3)*
           (2172674502325/16010047291392 - (1830801175*\[Nu])/1701748224 + 
            (9631357475*\[Nu]^2)/6806992896 + (5083326625/2688510083072 - 
              (128305425*q1)/504221696 + (5083326625*\[Delta])/
               2688510083072 - (128305425*q1*\[Delta])/504221696 - 
              (5083326625*\[Nu])/1344255041536 + (128305425*q1*\[Nu])/
               252110848)*(Lhat . \[Chi]1)^2 - (210471971075*\[Nu]*
              Lhat . \[Chi]1*Lhat . \[Chi]2)/672127520768 + 
            (5083326625/2688510083072 - (128305425*q2)/504221696 - 
              (5083326625*\[Delta])/2688510083072 + (128305425*q2*\[Delta])/
               504221696 - (5083326625*\[Nu])/1344255041536 + 
              (128305425*q2*\[Nu])/252110848)*(Lhat . \[Chi]2)^2 + 
            (-11326432125/2688510083072 + (42768475*q1)/504221696 - 
              (11326432125*\[Delta])/2688510083072 + (42768475*q1*\[Delta])/
               504221696 + (11326432125*\[Nu])/1344255041536 - 
              (42768475*q1*\[Nu])/252110848)*\[Chi]1 . \[Chi]1 - 
            (12598312675*\[Nu]*\[Chi]1 . \[Chi]2)/35375132672 + 
            (-11326432125/2688510083072 + (42768475*q2)/504221696 + 
              (11326432125*\[Delta])/2688510083072 - (42768475*q2*\[Delta])/
               504221696 + (11326432125*\[Nu])/1344255041536 - 
              (42768475*q2*\[Nu])/252110848)*\[Chi]2 . \[Chi]2) + 
          (y0/y)^(31/3)*(-53958617473498025/12492719716958208 - 
            (246177647638225*\[Nu])/8580164640768 + (39905680272025*\[Nu]^2)/
             1225737805824 + (-7238126375/287518744576 + (1420513725*q1)/
               1891570688 - (7238126375*\[Delta])/287518744576 + 
              (1420513725*q1*\[Delta])/1891570688 + (7238126375*\[Nu])/
               143759372288 - (1420513725*q1*\[Nu])/945785344)*
             (Lhat . \[Chi]1)^2 + (90104965025*\[Nu]*Lhat . \[Chi]1*
              Lhat . \[Chi]2)/71879686144 + (-7238126375/287518744576 + 
              (1420513725*q2)/1891570688 + (7238126375*\[Delta])/
               287518744576 - (1420513725*q2*\[Delta])/1891570688 + 
              (7238126375*\[Nu])/143759372288 - (1420513725*q2*\[Nu])/
               945785344)*(Lhat . \[Chi]2)^2 + (-5447071625/287518744576 - 
              (473504575*q1)/1891570688 - (5447071625*\[Delta])/
               287518744576 - (473504575*q1*\[Delta])/1891570688 + 
              (5447071625*\[Nu])/143759372288 + (473504575*q1*\[Nu])/
               945785344)*\[Chi]1 . \[Chi]1 + (66525623775*\[Nu]*
              \[Chi]1 . \[Chi]2)/71879686144 + (-5447071625/287518744576 - 
              (473504575*q2)/1891570688 + (5447071625*\[Delta])/
               287518744576 + (473504575*q2*\[Delta])/1891570688 + 
              (5447071625*\[Nu])/143759372288 + (473504575*q2*\[Nu])/
               945785344)*\[Chi]2 . \[Chi]2) + (y0/y)^(38/3)*
           (6038834467120989011447/51837805599652380672 - 
            (2437923257628907*\[Nu])/7440161233232 + 
            (68508551272334479*\[Nu]^2)/565125213671424 + 
            (8162860426025/105218508251136 + (309334128755*q1)/141422726144 + 
              (8162860426025*\[Delta])/105218508251136 + (309334128755*q1*
                \[Delta])/141422726144 - (8162860426025*\[Nu])/
               52609254125568 - (309334128755*q1*\[Nu])/70711363072)*
             (Lhat . \[Chi]1)^2 + (55137144623465*\[Nu]*Lhat . \[Chi]1*
              Lhat . \[Chi]2)/26304627062784 + 
            (8162860426025/105218508251136 + (309334128755*q2)/141422726144 - 
              (8162860426025*\[Delta])/105218508251136 - (309334128755*q2*
                \[Delta])/141422726144 - (8162860426025*\[Nu])/
               52609254125568 - (309334128755*q2*\[Nu])/70711363072)*
             (Lhat . \[Chi]2)^2 + (2235809813625/35072836083712 - 
              (309334128755*q1)/424268178432 + (2235809813625*\[Delta])/
               35072836083712 - (309334128755*q1*\[Delta])/424268178432 - 
              (2235809813625*\[Nu])/17536418041856 + (309334128755*q1*\[Nu])/
               212134089216)*\[Chi]1 . \[Chi]1 + (4390647019585*\[Nu]*
              \[Chi]1 . \[Chi]2)/1384454055936 + 
            (2235809813625/35072836083712 - (309334128755*q2)/424268178432 - 
              (2235809813625*\[Delta])/35072836083712 + (309334128755*q2*
                \[Delta])/424268178432 - (2235809813625*\[Nu])/
               17536418041856 + (309334128755*q2*\[Nu])/212134089216)*
             \[Chi]2 . \[Chi]2) + (y0^19*(416774285879468599798283/
              2326379568374643425280 + (28097632548297278201*\[Nu])/
              200688368562339840 - (116683644663000389*\[Nu]^2)/
              1207700805058560 + (-237399952271855/944400269180928 + 
               (4182026893*q1)/1904508928 - (237399952271855*\[Delta])/
                944400269180928 + (4182026893*q1*\[Delta])/1904508928 + 
               (237399952271855*\[Nu])/472200134590464 - (4182026893*q1*
                 \[Nu])/952254464)*(Lhat . \[Chi]1)^2 + 
             (306401130145287*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/
              78700022431744 + (-237399952271855/944400269180928 + 
               (4182026893*q2)/1904508928 + (237399952271855*\[Delta])/
                944400269180928 - (4182026893*q2*\[Delta])/1904508928 + 
               (237399952271855*\[Nu])/472200134590464 - (4182026893*q2*
                 \[Nu])/952254464)*(Lhat . \[Chi]2)^2 + 
             (1575358505625/314800089726976 - (4182026893*q1)/5713526784 + 
               (1575358505625*\[Delta])/314800089726976 - (4182026893*q1*
                 \[Delta])/5713526784 - (1575358505625*\[Nu])/
                157400044863488 + (4182026893*q1*\[Nu])/2856763392)*
              \[Chi]1 . \[Chi]1 + (83822915177*\[Nu]*\[Chi]1 . \[Chi]2)/
              28435513344 + (1575358505625/314800089726976 - (4182026893*q2)/
                5713526784 - (1575358505625*\[Delta])/314800089726976 + 
               (4182026893*q2*\[Delta])/5713526784 - (1575358505625*\[Nu])/
                157400044863488 + (4182026893*q2*\[Nu])/2856763392)*
              \[Chi]2 . \[Chi]2))/y^19 + 
          (y0^23*(212946629745085/10058260230144 - (137120099241425*\[Nu])/
              1277239394304 + (19789197496985*\[Nu]^2)/159654924288 + 
             (116588263408085/668705780662272 + (371021398195*q1)/
                94610325504 + (116588263408085*\[Delta])/668705780662272 + 
               (371021398195*q1*\[Delta])/94610325504 - (116588263408085*
                 \[Nu])/334352890331136 - (371021398195*q1*\[Nu])/
                47305162752)*(Lhat . \[Chi]1)^2 + (735351904883225*\[Nu]*
               Lhat . \[Chi]1*Lhat . \[Chi]2)/167176445165568 + 
             (116588263408085/668705780662272 + (371021398195*q2)/
                94610325504 - (116588263408085*\[Delta])/668705780662272 - 
               (371021398195*q2*\[Delta])/94610325504 - (116588263408085*
                 \[Nu])/334352890331136 - (371021398195*q2*\[Nu])/
                47305162752)*(Lhat . \[Chi]2)^2 + (3697707642685/
                222901926887424 - (371021398195*q1)/283830976512 + 
               (3697707642685*\[Delta])/222901926887424 - (371021398195*q1*
                 \[Delta])/283830976512 - (3697707642685*\[Nu])/
                111450963443712 + (371021398195*q1*\[Nu])/141915488256)*
              \[Chi]1 . \[Chi]1 + (885219537075475*\[Nu]*\[Chi]1 . \[Chi]2)/
              167176445165568 + (3697707642685/222901926887424 - 
               (371021398195*q2)/283830976512 - (3697707642685*\[Delta])/
                222901926887424 + (371021398195*q2*\[Delta])/283830976512 - 
               (3697707642685*\[Nu])/111450963443712 + (371021398195*q2*
                 \[Nu])/141915488256)*\[Chi]2 . \[Chi]2))/y^23)) + 
      e0^8*((604473064475*y0^19)/(449399046144*y^19) - 
        (4571125*(y0/y)^(19/3))/2567131648 - (377386924525*(y0/y)^(38/3))/
         1984845787136 - (2386243672003*(y0/y)^(76/3))/1947395866624 + 
        y^2*((y0^21*(808907045960375/23368750399488 - (341368867797685*\[Nu])/
              8089182830592))/y^21 + (y0^19*(121639687066543122635/
              2796257935301935104 - (38698218426907475*\[Nu])/
              2560675764928512))/y^19 + (y0/y)^(19/3)*
           (81253294025/7334677905408 - (6568565975*\[Nu])/261952782336) + 
          (y0/y)^(25/3)*(-41402228831275/703845886722048 + 
            (1019611796125*\[Nu])/25137353097216) + (y0/y)^(38/3)*
           (-54719411234184125/13176341374959616 + (4574406659770025*\[Nu])/
             4235252584808448) + (y0/y)^(44/3)*(-429313941710801395/
             52018838389260288 + (1243336990288225*\[Nu])/142908896673792) + 
          (y0/y)^(76/3)*(-203403440823536717240699/3452870139564198592512 + 
            (244595858572882757735*\[Nu])/9485906976824721408) + 
          (y0/y)^(82/3)*(-6760228322784499/490743758389248 + 
            (470090003384591*\[Nu])/17526562799616)) + 
        y^3*((y0^19*((-223758649893350965*Pi)/24008694641197056 + 
             (-12260919957473845/3429813520171008 - (12260919957473845*
                 \[Delta])/3429813520171008 - (993059259249325*\[Nu])/
                78975969214464)*Lhat . \[Chi]1 + (-12260919957473845/
                3429813520171008 + (12260919957473845*\[Delta])/
                3429813520171008 - (993059259249325*\[Nu])/78975969214464)*
              Lhat . \[Chi]2))/y^19 + (y0/y)^(85/3)*
           ((-69201066488087*Pi)/2696394276864 + 
            (374640256504471/52579688398848 + (374640256504471*\[Delta])/
               52579688398848 - (131243401960165*\[Nu])/26289844199424)*
             Lhat . \[Chi]1 + (374640256504471/52579688398848 - 
              (374640256504471*\[Delta])/52579688398848 - (131243401960165*
                \[Nu])/26289844199424)*Lhat . \[Chi]2) + 
          (y0/y)^(28/3)*((-290233868275*Pi)/2087531053056 + 
            (123906269825/35488027901952 + (123906269825*\[Delta])/
               35488027901952 - (3808897625*\[Nu])/103162871808)*
             Lhat . \[Chi]1 + (123906269825/35488027901952 - (123906269825*
                \[Delta])/35488027901952 - (3808897625*\[Nu])/103162871808)*
             Lhat . \[Chi]2) + (y0/y)^(19/3)*((224170783*Pi)/8596905984 + 
            (-644078545/25790717952 - (644078545*\[Delta])/25790717952 + 
              (4391093*\[Nu])/339351552)*Lhat . \[Chi]1 + 
            (-644078545/25790717952 + (644078545*\[Delta])/25790717952 + 
              (4391093*\[Nu])/339351552)*Lhat . \[Chi]2) + 
          (y0/y)^(47/3)*((-12648758411771345*Pi)/4144358003539968 + 
            (47161869733107485/12433074010619904 + (47161869733107485*
                \[Delta])/12433074010619904 + (1263255442903885*\[Nu])/
               1554134251327488)*Lhat . \[Chi]1 + 
            (47161869733107485/12433074010619904 - (47161869733107485*
                \[Delta])/12433074010619904 + (1263255442903885*\[Nu])/
               1554134251327488)*Lhat . \[Chi]2) + (y0/y)^(38/3)*
           ((10278903374374115*Pi)/6896506755612672 + 
            (-10289695132157285/20689520266838016 - (10289695132157285*
                \[Delta])/20689520266838016 + (116362437045205*\[Nu])/
               68057632456704)*Lhat . \[Chi]1 + 
            (-10289695132157285/20689520266838016 + (10289695132157285*
                \[Delta])/20689520266838016 + (116362437045205*\[Nu])/
               68057632456704)*Lhat . \[Chi]2) + 
          (y0^22*((616066440973655*Pi)/21571154214912 + 
             (-1026634551436487/64713462644736 - (1026634551436487*\[Delta])/
                64713462644736 + (659500957241*\[Nu])/260941381632)*
              Lhat . \[Chi]1 + (-1026634551436487/64713462644736 + 
               (1026634551436487*\[Delta])/64713462644736 + (659500957241*
                 \[Nu])/260941381632)*Lhat . \[Chi]2))/y^22 + 
          (y0/y)^(76/3)*((10952150185565304362267*Pi)/
             2102913560724236402688 + (5489675393032614562745/
               485287744782516092928 + (5489675393032614562745*\[Delta])/
               485287744782516092928 + (523002804957306055927*\[Nu])/
               41504872909030981632)*Lhat . \[Chi]1 + 
            (5489675393032614562745/485287744782516092928 - 
              (5489675393032614562745*\[Delta])/485287744782516092928 + 
              (523002804957306055927*\[Nu])/41504872909030981632)*
             Lhat . \[Chi]2)) + 
        y^4*((y0/y)^(82/3)*(-576241947853079519942900267/
             870123275170178045313024 + (8179783119602905396840003*\[Nu])/
             5179305209346297888768 - (48185384138857903273795*\[Nu]^2)/
             85373162791422492672) + (y0/y)^(44/3)*
           (-1682394481086814852775/9333123101484908544 + 
            (6574096818055191584855*\[Nu])/27749374935664951296 - 
            (2152973755316249675*\[Nu]^2)/43562598015172608) + 
          (y0/y)^(25/3)*(735938630537979095/2010992649393143808 - 
            (38808836845653965*\[Nu])/35910583024877568 + 
            (1465150778360975*\[Nu]^2)/2565041644634112) + 
          (y0^21*(1139449282415923171703825/1017837888449904377856 - 
             (88269665358921622178731*\[Nu])/50332642835434831872 + 
             (21854351809132223485*\[Nu]^2)/46092163768713216))/y^21 + 
          (y0/y)^(107/3)*((205055716929965975/3695862549078081536 + 
              (205055716929965975*\[Delta])/3695862549078081536 - 
              (205055716929965975*\[Nu])/1847931274539040768)*
             (Lhat . \[Chi]1)^2 + (205055716929965975*\[Nu]*Lhat . \[Chi]1*
              Lhat . \[Chi]2)/923965637269520384 + 
            (205055716929965975/3695862549078081536 - (205055716929965975*
                \[Delta])/3695862549078081536 - (205055716929965975*\[Nu])/
               1847931274539040768)*(Lhat . \[Chi]2)^2 + 
            (-205055716929965975/3695862549078081536 - (205055716929965975*
                \[Delta])/3695862549078081536 + (205055716929965975*\[Nu])/
               1847931274539040768)*\[Chi]1 . \[Chi]1 - 
            (205055716929965975*\[Nu]*\[Chi]1 . \[Chi]2)/923965637269520384 + 
            (-205055716929965975/3695862549078081536 + (205055716929965975*
                \[Delta])/3695862549078081536 + (205055716929965975*\[Nu])/
               1847931274539040768)*\[Chi]2 . \[Chi]2) + 
          (y0/y)^(76/3)*(-309249074413428247956072519060161/
             407462329190825088405618032640 + (3541509053939692649943007*
              \[Nu])/17113098564047842836480 + (18258397210651420627089793*
              \[Nu]^2)/211527211502550547169280 + 
            (2807925624605702220665/5560015734248281473024 - 
              (9795976461630753*q1)/905176771772416 + (2807925624605702220665*
                \[Delta])/5560015734248281473024 - (9795976461630753*q1*
                \[Delta])/905176771772416 - (2807925624605702220665*\[Nu])/
               2780007867124140736512 + (9795976461630753*q1*\[Nu])/
               452588385886208)*(Lhat . \[Chi]1)^2 - 
            (656027577706881382103*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/
             42121331320062738432 + (2807925624605702220665/
               5560015734248281473024 - (9795976461630753*q2)/
               905176771772416 - (2807925624605702220665*\[Delta])/
               5560015734248281473024 + (9795976461630753*q2*\[Delta])/
               905176771772416 - (2807925624605702220665*\[Nu])/
               2780007867124140736512 + (9795976461630753*q2*\[Nu])/
               452588385886208)*(Lhat . \[Chi]2)^2 + 
            (-608079906875021904865/5560015734248281473024 + 
              (3265325487210251*q1)/905176771772416 - (608079906875021904865*
                \[Delta])/5560015734248281473024 + (3265325487210251*q1*
                \[Delta])/905176771772416 + (608079906875021904865*\[Nu])/
               2780007867124140736512 - (3265325487210251*q1*\[Nu])/
               452588385886208)*\[Chi]1 . \[Chi]1 - 
            (3637603267091436209*\[Nu]*\[Chi]1 . \[Chi]2)/
             244675925640216576 + (-608079906875021904865/
               5560015734248281473024 + (3265325487210251*q2)/
               905176771772416 + (608079906875021904865*\[Delta])/
               5560015734248281473024 - (3265325487210251*q2*\[Delta])/
               905176771772416 + (608079906875021904865*\[Nu])/
               2780007867124140736512 - (3265325487210251*q2*\[Nu])/
               452588385886208)*\[Chi]2 . \[Chi]2) + (y0/y)^(88/3)*
           (-166670766250313867497/2968018250738171904 + 
            (4628289025150530713*\[Nu])/17666775302012928 - 
            (904386351689137*\[Nu]^2)/3131296579584 + 
            (-138662233536422327/440454207529549824 - (212375686808267*q1)/
               31158333865984 - (138662233536422327*\[Delta])/
               440454207529549824 - (212375686808267*q1*\[Delta])/
               31158333865984 + (138662233536422327*\[Nu])/
               220227103764774912 + (212375686808267*q1*\[Nu])/
               15579166932992)*(Lhat . \[Chi]1)^2 - 
            (1515264731721905*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/
             196983098179584 + (-138662233536422327/440454207529549824 - 
              (212375686808267*q2)/31158333865984 + (138662233536422327*
                \[Delta])/440454207529549824 + (212375686808267*q2*\[Delta])/
               31158333865984 + (138662233536422327*\[Nu])/
               220227103764774912 + (212375686808267*q2*\[Nu])/
               15579166932992)*(Lhat . \[Chi]2)^2 + 
            (-2503169611931147/146818069176516608 + (212375686808267*q1)/
               93475001597952 - (2503169611931147*\[Delta])/
               146818069176516608 + (212375686808267*q1*\[Delta])/
               93475001597952 + (2503169611931147*\[Nu])/73409034588258304 - 
              (212375686808267*q1*\[Nu])/46737500798976)*\[Chi]1 . \[Chi]1 - 
            (1008223745076347545*\[Nu]*\[Chi]1 . \[Chi]2)/
             110113551882387456 + (-2503169611931147/146818069176516608 + 
              (212375686808267*q2)/93475001597952 + (2503169611931147*
                \[Delta])/146818069176516608 - (212375686808267*q2*\[Delta])/
               93475001597952 + (2503169611931147*\[Nu])/73409034588258304 - 
              (212375686808267*q2*\[Nu])/46737500798976)*\[Chi]2 . \[Chi]2) + 
          (y0/y)^(50/3)*(-126091426964045489417305/1789344002913775386624 + 
            (396924764571877576045*\[Nu])/1638593409261699072 - 
            (2584116475848735395*\[Nu]^2)/14630298296979456 + 
            (167308752410192975/2553257984272859136 - (24287322468041735*q1)/
               5779870932140032 + (167308752410192975*\[Delta])/
               2553257984272859136 - (24287322468041735*q1*\[Delta])/
               5779870932140032 - (167308752410192975*\[Nu])/
               1276628992136429568 + (24287322468041735*q1*\[Nu])/
               2889935466070016)*(Lhat . \[Chi]1)^2 - 
            (15175597790574026965*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/
             2553257984272859136 + (167308752410192975/2553257984272859136 - 
              (24287322468041735*q2)/5779870932140032 - (167308752410192975*
                \[Delta])/2553257984272859136 + (24287322468041735*q2*
                \[Delta])/5779870932140032 - (167308752410192975*\[Nu])/
               1276628992136429568 + (24287322468041735*q2*\[Nu])/
               2889935466070016)*(Lhat . \[Chi]2)^2 + 
            (33521641209445525/3404343979030478848 + (24287322468041735*q1)/
               17339612796420096 + (33521641209445525*\[Delta])/
               3404343979030478848 + (24287322468041735*q1*\[Delta])/
               17339612796420096 - (33521641209445525*\[Nu])/
               1702171989515239424 - (24287322468041735*q1*\[Nu])/
               8669806398210048)*\[Chi]1 . \[Chi]1 - 
            (273166692500927795*\[Nu]*\[Chi]1 . \[Chi]2)/49101115082170368 + 
            (33521641209445525/3404343979030478848 + (24287322468041735*q2)/
               17339612796420096 - (33521641209445525*\[Delta])/
               3404343979030478848 - (24287322468041735*q2*\[Delta])/
               17339612796420096 - (33521641209445525*\[Nu])/
               1702171989515239424 - (24287322468041735*q2*\[Nu])/
               8669806398210048)*\[Chi]2 . \[Chi]2) + (y0/y)^(31/3)*
           (-1268307294690152974235/145265344868790042624 + 
            (334377906660158285*\[Nu])/88684581726978048 + 
            (1415061039630625*\[Nu]^2)/1055768830083072 + 
            (-6198309265625/1573302570319872 + (11671478445*q1)/
               575037489152 - (6198309265625*\[Delta])/1573302570319872 + 
              (11671478445*q1*\[Delta])/575037489152 + (6198309265625*\[Nu])/
               786651285159936 - (11671478445*q1*\[Nu])/287518744576)*
             (Lhat . \[Chi]1)^2 + (8885073853405*\[Nu]*Lhat . \[Chi]1*
              Lhat . \[Chi]2)/131108547526656 + 
            (-6198309265625/1573302570319872 + (11671478445*q2)/
               575037489152 + (6198309265625*\[Delta])/1573302570319872 - 
              (11671478445*q2*\[Delta])/575037489152 + (6198309265625*\[Nu])/
               786651285159936 - (11671478445*q2*\[Nu])/287518744576)*
             (Lhat . \[Chi]2)^2 + (-4906261976375/1573302570319872 - 
              (3890492815*q1)/575037489152 - (4906261976375*\[Delta])/
               1573302570319872 - (3890492815*q1*\[Delta])/575037489152 + 
              (4906261976375*\[Nu])/786651285159936 + (3890492815*q1*\[Nu])/
               287518744576)*\[Chi]1 . \[Chi]1 + (5738126365465*\[Nu]*
              \[Chi]1 . \[Chi]2)/393325642579968 + 
            (-4906261976375/1573302570319872 - (3890492815*q2)/575037489152 + 
              (4906261976375*\[Delta])/1573302570319872 + (3890492815*q2*
                \[Delta])/575037489152 + (4906261976375*\[Nu])/
               786651285159936 + (3890492815*q2*\[Nu])/287518744576)*
             \[Chi]2 . \[Chi]2) + (y0/y)^(19/3)*(-210749426725525/
             14601163129749504 + (177587713975*\[Nu])/1551994380288 - 
            (934241675075*\[Nu]^2)/6207977521152 + 
            (-493082682625/2451921195761664 + (4148542075*q1)/153283395584 - 
              (493082682625*\[Delta])/2451921195761664 + (4148542075*q1*
                \[Delta])/153283395584 + (493082682625*\[Nu])/
               1225960597880832 - (4148542075*q1*\[Nu])/76641697792)*
             (Lhat . \[Chi]1)^2 + (20415781194275*\[Nu]*Lhat . \[Chi]1*
              Lhat . \[Chi]2)/612980298940416 + 
            (-493082682625/2451921195761664 + (4148542075*q2)/153283395584 + 
              (493082682625*\[Delta])/2451921195761664 - (4148542075*q2*
                \[Delta])/153283395584 + (493082682625*\[Nu])/
               1225960597880832 - (4148542075*q2*\[Nu])/76641697792)*
             (Lhat . \[Chi]2)^2 + (366221305375/817307065253888 - 
              (4148542075*q1)/459850186752 + (366221305375*\[Delta])/
               817307065253888 - (4148542075*q1*\[Delta])/459850186752 - 
              (366221305375*\[Nu])/408653532626944 + (4148542075*q1*\[Nu])/
               229925093376)*\[Chi]1 . \[Chi]1 + (1222036329475*\[Nu]*
              \[Chi]1 . \[Chi]2)/32262120996864 + 
            (366221305375/817307065253888 - (4148542075*q2)/459850186752 - 
              (366221305375*\[Delta])/817307065253888 + (4148542075*q2*
                \[Delta])/459850186752 - (366221305375*\[Nu])/
               408653532626944 + (4148542075*q2*\[Nu])/229925093376)*
             \[Chi]2 . \[Chi]2) + (y0/y)^(38/3)*(78504848072572857148811/
             2424414292660665188352 - (31693002349175791*\[Nu])/
             347970617677312 + (11577945165024526951*\[Nu]^2)/
             343596129912225792 + (1379523411998225/63972853016690688 + 
              (52277467759595*q1)/85985017495552 + (1379523411998225*
                \[Delta])/63972853016690688 + (52277467759595*q1*\[Delta])/
               85985017495552 - (1379523411998225*\[Nu])/31986426508345344 - 
              (52277467759595*q1*\[Nu])/42992508747776)*(Lhat . \[Chi]1)^2 + 
            (9318177441365585*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/
             15993213254172672 + (1379523411998225/63972853016690688 + 
              (52277467759595*q2)/85985017495552 - (1379523411998225*
                \[Delta])/63972853016690688 - (52277467759595*q2*\[Delta])/
               85985017495552 - (1379523411998225*\[Nu])/31986426508345344 - 
              (52277467759595*q2*\[Nu])/42992508747776)*(Lhat . \[Chi]2)^2 + 
            (377851858502625/21324284338896896 - (52277467759595*q1)/
               257955052486656 + (377851858502625*\[Delta])/
               21324284338896896 - (52277467759595*q1*\[Delta])/
               257955052486656 - (377851858502625*\[Nu])/10662142169448448 + 
              (52277467759595*q1*\[Nu])/128977526243328)*\[Chi]1 . \[Chi]1 + 
            (742019346309865*\[Nu]*\[Chi]1 . \[Chi]2)/841748066009088 + 
            (377851858502625/21324284338896896 - (52277467759595*q2)/
               257955052486656 - (377851858502625*\[Delta])/
               21324284338896896 + (52277467759595*q2*\[Delta])/
               257955052486656 - (377851858502625*\[Nu])/10662142169448448 + 
              (52277467759595*q2*\[Nu])/128977526243328)*\[Chi]2 . \[Chi]2) + 
          (y0^19*(12086454290504589394150207/47147959252392773419008 + 
             (814831343900621067829*\[Nu])/4067284269530087424 - 
             (3383825695227011281*\[Nu]^2)/24476069649186816 + 
             (-34422993079418975/95699227277000704 + (1819181698455*q1)/
                578970714112 - (34422993079418975*\[Delta])/
                95699227277000704 + (1819181698455*q1*\[Delta])/
                578970714112 + (34422993079418975*\[Nu])/47849613638500352 - 
               (1819181698455*q1*\[Nu])/289485357056)*(Lhat . \[Chi]1)^2 + 
             (133284491613199845*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/
              23924806819250176 + (-34422993079418975/95699227277000704 + 
               (1819181698455*q2)/578970714112 + (34422993079418975*\[Delta])/
                95699227277000704 - (1819181698455*q2*\[Delta])/
                578970714112 + (34422993079418975*\[Nu])/47849613638500352 - 
               (1819181698455*q2*\[Nu])/289485357056)*(Lhat . \[Chi]2)^2 + 
             (685280949946875/95699227277000704 - (606393899485*q1)/
                578970714112 + (685280949946875*\[Delta])/95699227277000704 - 
               (606393899485*q1*\[Delta])/578970714112 - (685280949946875*
                 \[Nu])/47849613638500352 + (606393899485*q1*\[Nu])/
                289485357056)*\[Chi]1 . \[Chi]1 + (12154322700665*\[Nu]*
               \[Chi]1 . \[Chi]2)/2881465352192 + (685280949946875/
                95699227277000704 - (606393899485*q2)/578970714112 - 
               (685280949946875*\[Delta])/95699227277000704 + (606393899485*
                 q2*\[Delta])/578970714112 - (685280949946875*\[Nu])/
                47849613638500352 + (606393899485*q2*\[Nu])/289485357056)*
              \[Chi]2 . \[Chi]2))/y^19 + 
          (y0^23*(94051591499781827495/494669708456361984 - 
             (115757933598503645*\[Nu])/163581252796416 + 
             (54901152928348525*\[Nu]^2)/97070193967104 + 
             (6519780368491235/135524371547553792 + (152593418612055*q1)/
                9587179651072 + (6519780368491235*\[Delta])/
                135524371547553792 + (152593418612055*q1*\[Delta])/
                9587179651072 - (6519780368491235*\[Nu])/67762185773776896 - 
               (152593418612055*q1*\[Nu])/4793589825536)*(Lhat . \[Chi]1)^2 + 
             (682925253859689515*\[Nu]*Lhat . \[Chi]1*Lhat . \[Chi]2)/
              33881092886888448 + (6519780368491235/135524371547553792 + 
               (152593418612055*q2)/9587179651072 - (6519780368491235*
                 \[Delta])/135524371547553792 - (152593418612055*q2*\[Delta])/
                9587179651072 - (6519780368491235*\[Nu])/67762185773776896 - 
               (152593418612055*q2*\[Nu])/4793589825536)*(Lhat . \[Chi]2)^2 + 
             (14787577135911205/135524371547553792 - (50864472870685*q1)/
                9587179651072 + (14787577135911205*\[Delta])/
                135524371547553792 - (50864472870685*q1*\[Delta])/
                9587179651072 - (14787577135911205*\[Nu])/67762185773776896 + 
               (50864472870685*q1*\[Nu])/4793589825536)*\[Chi]1 . \[Chi]1 + 
             (733807765635914365*\[Nu]*\[Chi]1 . \[Chi]2)/33881092886888448 + 
             (14787577135911205/135524371547553792 - (50864472870685*q2)/
                9587179651072 - (14787577135911205*\[Delta])/
                135524371547553792 + (50864472870685*q2*\[Delta])/
                9587179651072 - (14787577135911205*\[Nu])/67762185773776896 + 
               (50864472870685*q2*\[Nu])/4793589825536)*\[Chi]2 . \[Chi]2))/
           y^23))))/(128*y^5*\[Nu])

